Constants of motion and fundamental frequencies for elliptic orbits at fourth post-Newtonian order

In the case of nonspinning compact binary systems on quasi-elliptic orbits, I obtain the conservative map between the constants of motion (energy and angular momentum) and the fundamental (radial and azimuthal) frequencies at the fourth post-Newtonian order, including both instantaneous and tail contributions. This map is expressed in terms of an enhancement function of the eccentricity, which is appropriately resummed to ensure accuracy for any eccentricity; in particular, I recover known results for circular orbits. In order to obtain this map, the local dynamics are expressed using an action-angle formulation. The tail term is treated as a perturbation, which is first localized in time, then Delaunay-averaged. Both operations require a contact transformation of the phase-space variables, which I explicitly control. Using the first law of binary black hole mechanics, I then obtain the orbit-averaged redshift invariant for eccentric orbits at fourth post-Newtonian order; when properly accounting for the tail contributions, it perfectly agrees with analytical self-force at postgeodesic order [arXiv:2203.13832]. Finally, I use these results to re-express the fluxes of energy and angular momentum obtained at third post-Newtonian order in [arXiv:0711.0302] and [arXiv:0908.3854] in terms of fundamental frequencies.

==> anc/Supplementary_Material.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Constants of motion and fundamental frequencies for elliptic orbits at fourth post-Newtonian order" (David Trestini, arXiv:2511.10735v3)*)


(* ::Section:: *)
(*Notations*)


(* ::Text:: *)
(*Standard Wolfram Mathematica syntax and functions are used (e.g. I, Pi, EulerGamma, Sqrt[...], Log[...]) *)
(*In particular, the derivative of a function "F[X]" is denoted  "Derivative[1][F][X]"*)
(**)
(*Are denoted by "c" the speed of light, "G" the gravitational constant, "m" the total mass, "\[Nu]" the symmetric mass ratio, "\[Delta]" the relative mass difference.*)
(**)
(*The reduced action variables are denoted "ir","i\[Phi]" and "ir\[Phi]"*)
(*The reduced energy and angular momentum are denoted "\[CurlyEpsilon]" and "j"*)
(*The reduced frequencies are denoted "x" and "\[Iota]"*)
(**)
(*In ADM coordinates, the relative position radial and angle of the two bodies are denoted "r" and "\[Phi]", whereas their times derivatives are denoted "rDot" and "\[Phi]Dot"*)
(**)
(*The various enhancement functions are denoted "\[CapitalLambda]0[e]", "\[Lambda]0[e]", "\[CurlyPhi][e]", "\[CurlyPhi]$tilde[e]", "\[Zeta][e]", "\[Zeta]$tilde[e]", "\[Psi][e]", "\[Psi]$tilde[e]", "\[Kappa][e]", "\[Kappa]$tilde[e]"*)
(**)
(*The coefficients entering the expression of the local radial period and pericenter advance are denoted "A", "B", "C", "D1",  "D2", "D3", "D4", "D5", "D6", "D7", "F", "I1",  "I2", "I3", "I4", "I5", "I6", "I7".*)
(*The coefficients entering the expression of the local radial action are denoted "\[ScriptCapitalA]", "\[ScriptCapitalB]", "\[ScriptCapitalC]" "\[ScriptCapitalD]1", "\[ScriptCapitalD]2", "\[ScriptCapitalD]3", "\[ScriptCapitalD]4", "\[ScriptCapitalD]5", "\[ScriptCapitalD]6", "\[ScriptCapitalD]7",*)


(* ::Section:: *)
(*Formatting*)


Format[i\[Phi]] = "\!\(\*SubscriptBox[\(i\), \(\[Phi]\)]\)"; Format[ir] = "\!\(\*SubscriptBox[\(i\), \(r\)]\)"; Format[ir\[Phi]] = "\!\(\*SubscriptBox[\(i\), \(r\[Phi]\)]\)";


Format[\[Lambda]0]="\!\(\*SubscriptBox[\(\[Lambda]\), \(0\)]\)"; Format[\[CurlyPhi]$tilde]="\!\(\*OverscriptBox[\(\[CurlyPhi]\), \(~\)]\)";Format[\[Zeta]$tilde]="\!\(\*OverscriptBox[\(\[Zeta]\), \(~\)]\)";Format[\[Psi]$tilde]="\!\(\*OverscriptBox[\(\[Psi]\), \(~\)]\)";Format[\[Kappa]$tilde]="\!\(\*OverscriptBox[\(\[Kappa]\), \(~\)]\)";


Format[pr]="\!\(\*SubscriptBox[\(p\), \(r\)]\)";Format[p\[Phi]]="\!\(\*SubscriptBox[\(p\), \(\[Phi]\)]\)"; Format[rDot]="\!\(\*OverscriptBox[\(r\), \(.\)]\)";Format[\[Phi]Dot]="\!\(\*OverscriptBox[\(\[Phi]\), \(.\)]\)";


Format[\[ScriptCapitalD]1]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(1\)]\)";Format[\[ScriptCapitalD]2]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(2\)]\)";Format[\[ScriptCapitalD]3]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(3\)]\)";Format[\[ScriptCapitalD]4]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(4\)]\)";Format[\[ScriptCapitalD]5]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(5\)]\)";Format[\[ScriptCapitalD]6]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(6\)]\)";Format[\[ScriptCapitalD]7]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(7\)]\)";
Format[D1]="\!\(\*SubscriptBox[\(D\), \(1\)]\)";Format[D2]="\!\(\*SubscriptBox[\(D\), \(2\)]\)";Format[D3]="\!\(\*SubscriptBox[\(D\), \(3\)]\)";Format[D4]="\!\(\*SubscriptBox[\(D\), \(4\)]\)";Format[D5]="\!\(\*SubscriptBox[\(D\), \(5\)]\)";Format[D6]="\!\(\*SubscriptBox[\(D\), \(6\)]\)";Format[D7]="\!\(\*SubscriptBox[\(D\), \(7\)]\)";
Format[I1]="\!\(\*SubscriptBox[\(I\), \(1\)]\)";Format[I2]="\!\(\*SubscriptBox[\(I\), \(2\)]\)";Format[I3]="\!\(\*SubscriptBox[\(I\), \(3\)]\)";Format[I4]="\!\(\*SubscriptBox[\(I\), \(4\)]\)";Format[I5]="\!\(\*SubscriptBox[\(I\), \(5\)]\)";Format[I6]="\!\(\*SubscriptBox[\(I\), \(6\)]\)";Format[I7]="\!\(\*SubscriptBox[\(I\), \(7\)]\)";


(* ::Section:: *)
(*Local dynamics in ADM coordinates*)


(* ::Subsection:: *)
(*Local Hamiltonian in terms of (r, \[Phi], pr, p\[Phi])*)


(* ::Text:: *)
(*The following expression corresponds to the complete version of Eq. (2.24) of the paper*)


H$loc$r\[Phi]prp\[Phi] = (pr^2/(2*m)+p\[Phi]^2/(2*m*r^2))/\[Nu]-(G*m^2*\[Nu])/r+(-1/2*(G*p\[Phi]^2)/r^3-(G*pr^2)/r+(-1/8*pr^4/m^3-p\[Phi]^4/(8*m^3*r^4)-(pr^2*p\[Phi]^2)/(4*m^3*r^2))/\[Nu]^3+((3*pr^4)/(8*m^3)+(3*p\[Phi]^4)/(8*m^3*r^4)+(3*pr^2*p\[Phi]^2)/(4*m^3*r^2))/\[Nu]^2+((-3*G*p\[Phi]^2)/(2*r^3)-(3*G*pr^2)/(2*r))/\[Nu]+(G^2*m^3*\[Nu])/(2*r^2))/c^2+((((-335*G^3*m^2)/48+(G^3*m^2*Pi^2)/64)*p\[Phi]^2)/r^5+(((-295*G^3*m^2)/24-(G^3*m^2*Pi^2)/32)*pr^2)/r^3+((-5*pr^8)/(128*m^7)-(5*p\[Phi]^8)/(128*m^7*r^8)-(5*pr^2*p\[Phi]^6)/(32*m^7*r^6)-(15*pr^4*p\[Phi]^4)/(64*m^7*r^4)-(5*pr^6*p\[Phi]^2)/(32*m^7*r^2))/\[Nu]^7+((35*pr^8)/(128*m^7)+(35*p\[Phi]^8)/(128*m^7*r^8)+(35*pr^2*p\[Phi]^6)/(32*m^7*r^6)+(105*pr^4*p\[Phi]^4)/(64*m^7*r^4)+(35*pr^6*p\[Phi]^2)/(32*m^7*r^2))/\[Nu]^6+((-35*pr^8)/(64*m^7)-(35*p\[Phi]^8)/(64*m^7*r^8)-(7*G*p\[Phi]^6)/(16*m^4*r^7)-(35*pr^2*p\[Phi]^6)/(16*m^7*r^6)-(21*G*pr^2*p\[Phi]^4)/(16*m^4*r^5)-(105*pr^4*p\[Phi]^4)/(32*m^7*r^4)-(21*G*pr^4*p\[Phi]^2)/(16*m^4*r^3)-(35*pr^6*p\[Phi]^2)/(16*m^7*r^2)-(7*G*pr^6)/(16*m^4*r))/\[Nu]^5+((35*pr^8)/(128*m^7)+(35*p\[Phi]^8)/(128*m^7*r^8)+(21*G*p\[Phi]^6)/(8*m^4*r^7)+(35*pr^2*p\[Phi]^6)/(32*m^7*r^6)+(63*G*pr^2*p\[Phi]^4)/(8*m^4*r^5)+(105*pr^4*p\[Phi]^4)/(64*m^7*r^4)+(63*G*pr^4*p\[Phi]^2)/(8*m^4*r^3)+(35*pr^6*p\[Phi]^2)/(32*m^7*r^2)+(21*G*pr^6)/(8*m^4*r))/\[Nu]^4+((-53*G*p\[Phi]^6)/(16*m^4*r^7)-(27*G^2*p\[Phi]^4)/(16*m*r^6)-(157*G*pr^2*p\[Phi]^4)/(16*m^4*r^5)-(27*G^2*pr^2*p\[Phi]^2)/(8*m*r^4)-(19*G*pr^4*p\[Phi]^2)/(2*m^4*r^3)-(27*G^2*pr^4)/(16*m*r^2)-(3*G*pr^6)/(m^4*r))/\[Nu]^3+((-5*G*p\[Phi]^6)/(16*m^4*r^7)+(17*G^2*p\[Phi]^4)/(2*m*r^6)-(9*G*pr^2*p\[Phi]^4)/(8*m^4*r^5)+(289*G^2*pr^2*p\[Phi]^2)/(16*m*r^4)-(3*G*pr^4*p\[Phi]^2)/(2*m^4*r^3)+(479*G^2*pr^4)/(48*m*r^2)-(G*pr^6)/(m^4*r))/\[Nu]^2+((109*G^2*p\[Phi]^4)/(16*m*r^6)-(25*G^3*m^2*p\[Phi]^2)/(8*r^5)+(31*G^2*pr^2*p\[Phi]^2)/(2*m*r^4)-(25*G^3*m^2*pr^2)/(8*r^3)+(589*G^2*pr^4)/(48*m*r^2))/\[Nu]+((-23*G^3*m^2*p\[Phi]^2)/(8*r^5)+(G^4*m^5)/(8*r^4)-(37*G^3*m^2*pr^2)/(8*r^3))*\[Nu]+(((109*G^4*m^5)/12-(21*G^4*m^5*Pi^2)/32)*\[Nu]^2)/r^4)/c^6+((4*G^2*m*p\[Phi]^2)/r^4+(11*G^2*m*pr^2)/(2*r^2)+(pr^6/(16*m^5)+p\[Phi]^6/(16*m^5*r^6)+(3*pr^2*p\[Phi]^4)/(16*m^5*r^4)+(3*pr^4*p\[Phi]^2)/(16*m^5*r^2))/\[Nu]^5+((-5*pr^6)/(16*m^5)-(5*p\[Phi]^6)/(16*m^5*r^6)-(15*pr^2*p\[Phi]^4)/(16*m^5*r^4)-(15*pr^4*p\[Phi]^2)/(16*m^5*r^2))/\[Nu]^4+((5*pr^6)/(16*m^5)+(5*p\[Phi]^6)/(16*m^5*r^6)+(5*G*p\[Phi]^4)/(8*m^2*r^5)+(15*pr^2*p\[Phi]^4)/(16*m^5*r^4)+(5*G*pr^2*p\[Phi]^2)/(4*m^2*r^3)+(15*pr^4*p\[Phi]^2)/(16*m^5*r^2)+(5*G*pr^4)/(8*m^2*r))/\[Nu]^3+((-5*G*p\[Phi]^4)/(2*m^2*r^5)-(5*G*pr^2*p\[Phi]^2)/(m^2*r^3)-(5*G*pr^4)/(2*m^2*r))/\[Nu]^2+((-3*G*p\[Phi]^4)/(8*m^2*r^5)+(5*G^2*m*p\[Phi]^2)/(2*r^4)-(G*pr^2*p\[Phi]^2)/(m^2*r^3)+(5*G^2*m*pr^2)/(2*r^2)-(G*pr^4)/(m^2*r))/\[Nu]-(G^3*m^4*\[Nu])/(4*r^3)-(3*G^3*m^4*\[Nu]^2)/(4*r^3))/c^4+((-553*G^3*p\[Phi]^4)/(128*r^7)+(((185761*G^4*m^3)/19200-(21837*G^4*m^3*Pi^2)/8192)*p\[Phi]^2)/r^6-(389*G^3*pr^2*p\[Phi]^2)/(32*r^5)+(((1979531*G^4*m^3)/28800-(47101*G^4*m^3*Pi^2)/12288)*pr^2)/r^4-(173*G^3*pr^4)/(16*r^3)+((7*pr^10)/(256*m^9)+(7*p\[Phi]^10)/(256*m^9*r^10)+(35*pr^2*p\[Phi]^8)/(256*m^9*r^8)+(35*pr^4*p\[Phi]^6)/(128*m^9*r^6)+(35*pr^6*p\[Phi]^4)/(128*m^9*r^4)+(35*pr^8*p\[Phi]^2)/(256*m^9*r^2))/\[Nu]^9+((-63*pr^10)/(256*m^9)-(63*p\[Phi]^10)/(256*m^9*r^10)-(315*pr^2*p\[Phi]^8)/(256*m^9*r^8)-(315*pr^4*p\[Phi]^6)/(128*m^9*r^6)-(315*pr^6*p\[Phi]^4)/(128*m^9*r^4)-(315*pr^8*p\[Phi]^2)/(256*m^9*r^2))/\[Nu]^8+((189*pr^10)/(256*m^9)+(189*p\[Phi]^10)/(256*m^9*r^10)+(45*G*p\[Phi]^8)/(128*m^6*r^9)+(945*pr^2*p\[Phi]^8)/(256*m^9*r^8)+(45*G*pr^2*p\[Phi]^6)/(32*m^6*r^7)+(945*pr^4*p\[Phi]^6)/(128*m^9*r^6)+(135*G*pr^4*p\[Phi]^4)/(64*m^6*r^5)+(945*pr^6*p\[Phi]^4)/(128*m^9*r^4)+(45*G*pr^6*p\[Phi]^2)/(32*m^6*r^3)+(945*pr^8*p\[Phi]^2)/(256*m^9*r^2)+(45*G*pr^8)/(128*m^6*r))/\[Nu]^7+((-105*pr^10)/(128*m^9)-(105*p\[Phi]^10)/(128*m^9*r^10)-(45*G*p\[Phi]^8)/(16*m^6*r^9)-(525*pr^2*p\[Phi]^8)/(128*m^9*r^8)-(45*G*pr^2*p\[Phi]^6)/(4*m^6*r^7)-(525*pr^4*p\[Phi]^6)/(64*m^9*r^6)-(135*G*pr^4*p\[Phi]^4)/(8*m^6*r^5)-(525*pr^6*p\[Phi]^4)/(64*m^9*r^4)-(45*G*pr^6*p\[Phi]^2)/(4*m^6*r^3)-(525*pr^8*p\[Phi]^2)/(128*m^9*r^2)-(45*G*pr^8)/(16*m^6*r))/\[Nu]^6+((63*pr^10)/(256*m^9)+(63*p\[Phi]^10)/(256*m^9*r^10)+(423*G*p\[Phi]^8)/(64*m^6*r^9)+((13*G^2*p\[Phi]^6)/(8*m^3)+(315*pr^2*p\[Phi]^8)/(256*m^9))/r^8+(843*G*pr^2*p\[Phi]^6)/(32*m^6*r^7)+((39*G^2*pr^2*p\[Phi]^4)/(8*m^3)+(315*pr^4*p\[Phi]^6)/(128*m^9))/r^6+(2511*G*pr^4*p\[Phi]^4)/(64*m^6*r^5)+((39*G^2*pr^4*p\[Phi]^2)/(8*m^3)+(315*pr^6*p\[Phi]^4)/(128*m^9))/r^4+(207*G*pr^6*p\[Phi]^2)/(8*m^6*r^3)+((13*G^2*pr^6)/(8*m^3)+(315*pr^8*p\[Phi]^2)/(256*m^9))/r^2+(51*G*pr^8)/(8*m^6*r))/\[Nu]^5+((-1013*G*p\[Phi]^8)/(256*m^6*r^9)-(791*G^2*p\[Phi]^6)/(64*m^3*r^8)-(495*G*pr^2*p\[Phi]^6)/(32*m^6*r^7)-(2177*G^2*pr^2*p\[Phi]^4)/(64*m^3*r^6)-(177*G*pr^4*p\[Phi]^4)/(8*m^6*r^5)-(427*G^2*pr^4*p\[Phi]^2)/(12*m^3*r^4)-(55*G*pr^6*p\[Phi]^2)/(4*m^6*r^3)-(2789*G^2*pr^6)/(240*m^3*r^2)-(3*G*pr^8)/(m^6*r))/\[Nu]^4+((-35*G*p\[Phi]^8)/(128*m^6*r^9)+(4857*G^2*p\[Phi]^6)/(256*m^3*r^8)+((105*G^3*p\[Phi]^4)/32-(5*G*pr^2*p\[Phi]^6)/(4*m^6))/r^7+(12391*G^2*pr^2*p\[Phi]^4)/(256*m^3*r^6)+((105*G^3*pr^2*p\[Phi]^2)/16-(9*G*pr^4*p\[Phi]^4)/(4*m^6))/r^5+(10027*G^2*pr^4*p\[Phi]^2)/(192*m^3*r^4)+((105*G^3*pr^4)/32-(2*G*pr^6*p\[Phi]^2)/m^6)/r^3+(1325*G^2*pr^6)/(96*m^3*r^2)-(G*pr^8)/(m^6*r))/\[Nu]^3+((2335*G^2*p\[Phi]^6)/(256*m^3*r^8)+(((-589189*G^3)/19200+(2749*G^3*Pi^2)/8192)*p\[Phi]^4)/r^7+(2035*G^2*pr^2*p\[Phi]^4)/(64*m^3*r^6)+(((-209107*G^3)/9600-(1487*G^3*Pi^2)/4096)*pr^2*p\[Phi]^2)/r^5+(409*G^2*pr^4*p\[Phi]^2)/(12*m^3*r^4)+(((-9101*G^3)/960-(1337*G^3*Pi^2)/2048)*pr^4)/r^3+(4679*G^2*pr^6)/(240*m^3*r^2))/\[Nu]^2+((((-1189789*G^3)/28800+(18491*G^3*Pi^2)/16384)*p\[Phi]^4)/r^7+(105*G^4*m^3*p\[Phi]^2)/(32*r^6)+(((-1799389*G^3)/14400+(2351*G^3*Pi^2)/8192)*pr^2*p\[Phi]^2)/r^5+(105*G^4*m^3*pr^2)/(32*r^4)+(((-193193*G^3)/3600-(13111*G^3*Pi^2)/4096)*pr^4)/r^3)/\[Nu]+((((672811*G^4*m^3)/19200-(158177*G^4*m^3*Pi^2)/49152)*p\[Phi]^2)/r^6-(G^5*m^6)/(16*r^5)+(((46973*G^4*m^3)/1600-(8013*G^4*m^3*Pi^2)/8192)*pr^2)/r^4)*\[Nu]+(((-169199*G^5*m^6)/2400+(6237*G^5*m^6*Pi^2)/1024)*\[Nu]^2)/r^5+(((-1256*G^5*m^6)/45+(7403*G^5*m^6*Pi^2)/3072)*\[Nu]^3)/r^5)/c^8


(* ::Subsection:: *)
(*Local radial and angular momenta in terms of dr/dt and d\[Phi]/dt*)


(* ::Text:: *)
(*The following expression corresponds to the complete version of Eq. (2.26a) of the paper*)


pr$loc$rDot\[Phi]Dot = m*rDot*\[Nu]*(1+(rDot^2*(1/2-(3*\[Nu])/2)+(G*m*(3+2*\[Nu]))/r+r^2*(1/2-(3*\[Nu])/2)*\[Phi]Dot^2)/c^2+((G^2*m^2*(4+\[Nu]+4*\[Nu]^2))/r^2+rDot^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)+G*m*r*(7/2-5*\[Nu]-7*\[Nu]^2)*\[Phi]Dot^2+r^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)*\[Phi]Dot^4+rDot^2*((G*m*(7/2-4*\[Nu]-8*\[Nu]^2))/r+r^2*(3/4-(21*\[Nu])/4+(39*\[Nu]^2)/4)*\[Phi]Dot^2))/c^4+(rDot^6*(5/16-(59*\[Nu])/16+(119*\[Nu]^2)/8-(323*\[Nu]^3)/16)+(G^3*m^3*(13/4+(-89/12+Pi^2/16)*\[Nu]+(5*\[Nu]^2)/4+8*\[Nu]^3))/r^3+G^2*m^2*(47/4-(81*\[Nu])/8-(27*\[Nu]^2)/2-(45*\[Nu]^3)/2)*\[Phi]Dot^2+G*m*r^3*(33/8-20*\[Nu]+(129*\[Nu]^2)/8+(135*\[Nu]^3)/4)*\[Phi]Dot^4+r^6*(5/16-(59*\[Nu])/16+(119*\[Nu]^2)/8-(323*\[Nu]^3)/16)*\[Phi]Dot^6+rDot^4*((G*m*(33/8-18*\[Nu]+(15*\[Nu]^2)/2+42*\[Nu]^3))/r+r^2*(15/16-(177*\[Nu])/16+(357*\[Nu]^2)/8-(969*\[Nu]^3)/16)*\[Phi]Dot^2)+rDot^2*((G^2*m^2*(47/4-(83*\[Nu])/12-(181*\[Nu]^2)/12-28*\[Nu]^3))/r^2+G*m*r*(33/4-38*\[Nu]+(45*\[Nu]^2)/2+78*\[Nu]^3)*\[Phi]Dot^2+r^4*(15/16-(177*\[Nu])/16+(357*\[Nu]^2)/8-(969*\[Nu]^3)/16)*\[Phi]Dot^4))/c^6+((G^4*m^4*(31/16+(-1669931/14400+(49405*Pi^2)/6144)*\[Nu]+(-57319/2400+(9037*Pi^2)/4096)*\[Nu]^2+\[Nu]^3+16*\[Nu]^4))/r^4+rDot^8*(35/128-(605*\[Nu])/128+(3925*\[Nu]^2)/128-(5635*\[Nu]^3)/64+(12075*\[Nu]^4)/128)+(G^3*m^3*(203/8+(-149431/1600+(1551*Pi^2)/2048)*\[Nu]+(655489/7200-(2735*Pi^2)/4096)*\[Nu]^2-(411*\[Nu]^3)/16-62*\[Nu]^4)*\[Phi]Dot^2)/r+G^2*m^2*r^2*(177/8-(2539*\[Nu])/32+(3529*\[Nu]^2)/128+(2973*\[Nu]^3)/32+(577*\[Nu]^4)/4)*\[Phi]Dot^4+G*m*r^5*(75/16-43*\[Nu]+(1999*\[Nu]^2)/16-(839*\[Nu]^3)/16-(1463*\[Nu]^4)/8)*\[Phi]Dot^6+r^8*(35/128-(605*\[Nu])/128+(3925*\[Nu]^2)/128-(5635*\[Nu]^3)/64+(12075*\[Nu]^4)/128)*\[Phi]Dot^8+rDot^6*((G*m*(75/16-40*\[Nu]+100*\[Nu]^2+16*\[Nu]^3-240*\[Nu]^4))/r+r^2*(35/32-(605*\[Nu])/32+(3925*\[Nu]^2)/32-(5635*\[Nu]^3)/16+(12075*\[Nu]^4)/32)*\[Phi]Dot^2)+rDot^4*((G^2*m^2*(177/8-(1383*\[Nu])/20+(57*\[Nu]^2)/16+(3751*\[Nu]^3)/40+(429*\[Nu]^4)/2))/r^2+G*m*r*(225/16-123*\[Nu]+(2577*\[Nu]^2)/8-6*\[Nu]^3-684*\[Nu]^4)*\[Phi]Dot^2+r^4*(105/64-(1815*\[Nu])/64+(11775*\[Nu]^2)/64-(16905*\[Nu]^3)/32+(36225*\[Nu]^4)/64)*\[Phi]Dot^4)+rDot^2*((G^3*m^3*(203/8+(-9233/80+(1401*Pi^2)/512)*\[Nu]+(-65407/900+(12727*Pi^2)/1024)*\[Nu]^2-(491*\[Nu]^3)/12-80*\[Nu]^4))/r^3+G^2*m^2*(177/4-(569*\[Nu])/4-(137*\[Nu]^2)/16+(2447*\[Nu]^3)/12+(1507*\[Nu]^4)/4)*\[Phi]Dot^2+G*m*r^3*(225/16-126*\[Nu]+(5553*\[Nu]^2)/16-(147*\[Nu]^3)/2-630*\[Nu]^4)*\[Phi]Dot^4+r^6*(35/32-(605*\[Nu])/32+(3925*\[Nu]^2)/32-(5635*\[Nu]^3)/16+(12075*\[Nu]^4)/32)*\[Phi]Dot^6))/c^8)


(* ::Text:: *)
(*The following expression corresponds to the complete version of Eq. (2.26b) of the paper*)


p\[Phi]$loc$rDot\[Phi]Dot = m*r^2*\[Nu]*\[Phi]Dot*(1+(rDot^2*(1/2-(3*\[Nu])/2)+(G*m*(3+\[Nu]))/r+r^2*(1/2-(3*\[Nu])/2)*\[Phi]Dot^2)/c^2+((G^2*m^2*(4-2*\[Nu]+\[Nu]^2))/r^2+rDot^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)+G*m*r*(7/2-6*\[Nu]-(9*\[Nu]^2)/2)*\[Phi]Dot^2+r^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)*\[Phi]Dot^4+rDot^2*((G*m*(7/2-5*\[Nu]-7*\[Nu]^2))/r+r^2*(3/4-(21*\[Nu])/4+(39*\[Nu]^2)/4)*\[Phi]Dot^2))/c^4+(rDot^6*(5/16-(59*\[Nu])/16+(119*\[Nu]^2)/8-(323*\[Nu]^3)/16)+(G^3*m^3*(13/4+(-409/24-Pi^2/32)*\[Nu]-(5*\[Nu]^2)/4+\[Nu]^3))/r^3+G^2*m^2*(47/4-15*\[Nu]-(25*\[Nu]^2)/4-9*\[Nu]^3)*\[Phi]Dot^2+G*m*r^3*(33/8-21*\[Nu]+(177*\[Nu]^2)/8+(195*\[Nu]^3)/8)*\[Phi]Dot^4+r^6*(5/16-(59*\[Nu])/16+(119*\[Nu]^2)/8-(323*\[Nu]^3)/16)*\[Phi]Dot^6+rDot^4*((G*m*(33/8-19*\[Nu]+(45*\[Nu]^2)/4+39*\[Nu]^3))/r+r^2*(15/16-(177*\[Nu])/16+(357*\[Nu]^2)/8-(969*\[Nu]^3)/16)*\[Phi]Dot^2)+rDot^2*((G^2*m^2*(47/4-(81*\[Nu])/8-(27*\[Nu]^2)/2-(45*\[Nu]^3)/2))/r^2+G*m*r*(33/4-40*\[Nu]+(129*\[Nu]^2)/4+(135*\[Nu]^3)/2)*\[Phi]Dot^2+r^4*(15/16-(177*\[Nu])/16+(357*\[Nu]^2)/8-(969*\[Nu]^3)/16)*\[Phi]Dot^4))/c^6+((G^4*m^4*(31/16+(-394561/9600+(21069*Pi^2)/4096)*\[Nu]+(-155737/3200+(156641*Pi^2)/24576)*\[Nu]^2-\[Nu]^3/2+\[Nu]^4))/r^4+rDot^8*(35/128-(605*\[Nu])/128+(3925*\[Nu]^2)/128-(5635*\[Nu]^3)/64+(12075*\[Nu]^4)/128)+(G^3*m^3*(203/8+(-28537/1600-(2877*Pi^2)/2048)*\[Nu]+(431989/7200-(17723*Pi^2)/4096)*\[Nu]^2-(135*\[Nu]^3)/32-15*\[Nu]^4)*\[Phi]Dot^2)/r+G^2*m^2*r^2*(177/8-(2559*\[Nu])/32+(5781*\[Nu]^2)/128+(9555*\[Nu]^3)/128+(585*\[Nu]^4)/8)*\[Phi]Dot^4+G*m*r^5*(75/16-44*\[Nu]+(1081*\[Nu]^2)/8-(2811*\[Nu]^3)/32-(2261*\[Nu]^4)/16)*\[Phi]Dot^6+r^8*(35/128-(605*\[Nu])/128+(3925*\[Nu]^2)/128-(5635*\[Nu]^3)/64+(12075*\[Nu]^4)/128)*\[Phi]Dot^8+rDot^6*((G*m*(75/16-41*\[Nu]+(859*\[Nu]^2)/8-2*\[Nu]^3-228*\[Nu]^4))/r+r^2*(35/32-(605*\[Nu])/32+(3925*\[Nu]^2)/32-(5635*\[Nu]^3)/16+(12075*\[Nu]^4)/32)*\[Phi]Dot^2)+rDot^4*((G^2*m^2*(177/8-(569*\[Nu])/8-(137*\[Nu]^2)/32+(2447*\[Nu]^3)/24+(1507*\[Nu]^4)/8))/r^2+G*m*r*(225/16-126*\[Nu]+(5553*\[Nu]^2)/16-(147*\[Nu]^3)/2-630*\[Nu]^4)*\[Phi]Dot^2+r^4*(105/64-(1815*\[Nu])/64+(11775*\[Nu]^2)/64-(16905*\[Nu]^3)/32+(36225*\[Nu]^4)/64)*\[Phi]Dot^4)+rDot^2*((G^3*m^3*(203/8+(-149431/1600+(1551*Pi^2)/2048)*\[Nu]+(655489/7200-(2735*Pi^2)/4096)*\[Nu]^2-(411*\[Nu]^3)/16-62*\[Nu]^4))/r^3+G^2*m^2*(177/4-(2539*\[Nu])/16+(3529*\[Nu]^2)/64+(2973*\[Nu]^3)/16+(577*\[Nu]^4)/2)*\[Phi]Dot^2+G*m*r^3*(225/16-129*\[Nu]+(5997*\[Nu]^2)/16-(2517*\[Nu]^3)/16-(4389*\[Nu]^4)/8)*\[Phi]Dot^4+r^6*(35/32-(605*\[Nu])/32+(3925*\[Nu]^2)/32-(5635*\[Nu]^3)/16+(12075*\[Nu]^4)/32)*\[Phi]Dot^6))/c^8)


(* ::Subsection:: *)
(*Local energy and angular momentum*)


(* ::Text:: *)
(*The following expression corresponds to the complete version of Eq. (2.28a) of the paper*)


E$loc$rDot\[Phi]Dot = m*\[Nu]*(-((G*m)/r)+rDot^2/2+(r^2*\[Phi]Dot^2)/2+((G^2*m^2)/(2*r^2)+rDot^4*(3/8-(9*\[Nu])/8)+r^2*rDot^2*(3/4-(9*\[Nu])/4)*\[Phi]Dot^2+r^4*(3/8-(9*\[Nu])/8)*\[Phi]Dot^4+G*m*((rDot^2*(3/2+\[Nu]))/r+r*(3/2+\[Nu]/2)*\[Phi]Dot^2))/c^2+((G^3*m^3*(-1/4-(3*\[Nu])/4))/r^3+rDot^6*(5/16-(35*\[Nu])/16+(65*\[Nu]^2)/16)+r^2*rDot^4*(15/16-(105*\[Nu])/16+(195*\[Nu]^2)/16)*\[Phi]Dot^2+r^4*rDot^2*(15/16-(105*\[Nu])/16+(195*\[Nu]^2)/16)*\[Phi]Dot^4+r^6*(5/16-(35*\[Nu])/16+(65*\[Nu]^2)/16)*\[Phi]Dot^6+G^2*m^2*((rDot^2*(2+\[Nu]/2+2*\[Nu]^2))/r^2+(2-\[Nu]+\[Nu]^2/2)*\[Phi]Dot^2)+G*m*((rDot^4*(21/8-3*\[Nu]-6*\[Nu]^2))/r+r*rDot^2*(21/4-(15*\[Nu])/2-(21*\[Nu]^2)/2)*\[Phi]Dot^2+r^3*(21/8-(9*\[Nu])/2-(27*\[Nu]^2)/8)*\[Phi]Dot^4))/c^4+((G^4*m^4*(1/8+(109/12-(21*Pi^2)/32)*\[Nu]))/r^4+rDot^8*(35/128-(413*\[Nu])/128+(833*\[Nu]^2)/64-(2261*\[Nu]^3)/128)+r^2*rDot^6*(35/32-(413*\[Nu])/32+(833*\[Nu]^2)/16-(2261*\[Nu]^3)/32)*\[Phi]Dot^2+r^4*rDot^4*(105/64-(1239*\[Nu])/64+(2499*\[Nu]^2)/32-(6783*\[Nu]^3)/64)*\[Phi]Dot^4+r^6*rDot^2*(35/32-(413*\[Nu])/32+(833*\[Nu]^2)/16-(2261*\[Nu]^3)/32)*\[Phi]Dot^6+r^8*(35/128-(413*\[Nu])/128+(833*\[Nu]^2)/64-(2261*\[Nu]^3)/128)*\[Phi]Dot^8+G^3*m^3*((rDot^2*(13/8+(-89/24+Pi^2/32)*\[Nu]+(5*\[Nu]^2)/8+4*\[Nu]^3))/r^3+((13/8+(-409/48-Pi^2/64)*\[Nu]-(5*\[Nu]^2)/8+\[Nu]^3/2)*\[Phi]Dot^2)/r)+G^2*m^2*((rDot^4*(141/16-(83*\[Nu])/16-(181*\[Nu]^2)/16-21*\[Nu]^3))/r^2+rDot^2*(141/8-(243*\[Nu])/16-(81*\[Nu]^2)/4-(135*\[Nu]^3)/4)*\[Phi]Dot^2+r^2*(141/16-(45*\[Nu])/4-(75*\[Nu]^2)/16-(27*\[Nu]^3)/4)*\[Phi]Dot^4)+G*m*((rDot^6*(55/16-15*\[Nu]+(25*\[Nu]^2)/4+35*\[Nu]^3))/r+r*rDot^4*(165/16-(95*\[Nu])/2+(225*\[Nu]^2)/8+(195*\[Nu]^3)/2)*\[Phi]Dot^2+r^3*rDot^2*(165/16-50*\[Nu]+(645*\[Nu]^2)/16+(675*\[Nu]^3)/8)*\[Phi]Dot^4+r^5*(55/16-(35*\[Nu])/2+(295*\[Nu]^2)/16+(325*\[Nu]^3)/16)*\[Phi]Dot^6))/c^6+((G^5*m^5*(-1/16+(-169199/2400+(6237*Pi^2)/1024)*\[Nu]+(-1256/45+(7403*Pi^2)/3072)*\[Nu]^2))/r^5+rDot^10*(63/256-(1089*\[Nu])/256+(7065*\[Nu]^2)/256-(10143*\[Nu]^3)/128+(21735*\[Nu]^4)/256)+r^2*rDot^8*(315/256-(5445*\[Nu])/256+(35325*\[Nu]^2)/256-(50715*\[Nu]^3)/128+(108675*\[Nu]^4)/256)*\[Phi]Dot^2+r^4*rDot^6*(315/128-(5445*\[Nu])/128+(35325*\[Nu]^2)/128-(50715*\[Nu]^3)/64+(108675*\[Nu]^4)/128)*\[Phi]Dot^4+r^6*rDot^4*(315/128-(5445*\[Nu])/128+(35325*\[Nu]^2)/128-(50715*\[Nu]^3)/64+(108675*\[Nu]^4)/128)*\[Phi]Dot^6+r^8*rDot^2*(315/256-(5445*\[Nu])/256+(35325*\[Nu]^2)/256-(50715*\[Nu]^3)/128+(108675*\[Nu]^4)/256)*\[Phi]Dot^8+r^10*(63/256-(1089*\[Nu])/256+(7065*\[Nu]^2)/256-(10143*\[Nu]^3)/128+(21735*\[Nu]^4)/256)*\[Phi]Dot^10+G^4*m^4*((rDot^2*(31/32+(-1669931/28800+(49405*Pi^2)/12288)*\[Nu]+(-57319/4800+(9037*Pi^2)/8192)*\[Nu]^2+\[Nu]^3/2+8*\[Nu]^4))/r^4+((31/32+(-394561/19200+(21069*Pi^2)/8192)*\[Nu]+(-155737/6400+(156641*Pi^2)/49152)*\[Nu]^2-\[Nu]^3/4+\[Nu]^4/2)*\[Phi]Dot^2)/r^2)+G^3*m^3*((rDot^4*(609/32+(-27699/320+(4203*Pi^2)/2048)*\[Nu]+(-65407/1200+(38181*Pi^2)/4096)*\[Nu]^2-(491*\[Nu]^3)/16-60*\[Nu]^4))/r^3+(rDot^2*(609/16+(-448293/3200+(4653*Pi^2)/4096)*\[Nu]+(655489/4800-(8205*Pi^2)/8192)*\[Nu]^2-(1233*\[Nu]^3)/32-93*\[Nu]^4)*\[Phi]Dot^2)/r+r*(609/32+(-85611/6400-(8631*Pi^2)/8192)*\[Nu]+(431989/9600-(53169*Pi^2)/16384)*\[Nu]^2-(405*\[Nu]^3)/128-(45*\[Nu]^4)/4)*\[Phi]Dot^4)+G^2*m^2*((rDot^6*(295/16-(461*\[Nu])/8+(95*\[Nu]^2)/32+(3751*\[Nu]^3)/48+(715*\[Nu]^4)/4))/r^2+rDot^4*(885/16-(2845*\[Nu])/16-(685*\[Nu]^2)/64+(12235*\[Nu]^3)/48+(7535*\[Nu]^4)/16)*\[Phi]Dot^2+r^2*rDot^2*(885/16-(12695*\[Nu])/64+(17645*\[Nu]^2)/256+(14865*\[Nu]^3)/64+(2885*\[Nu]^4)/8)*\[Phi]Dot^4+r^4*(295/16-(4265*\[Nu])/64+(9635*\[Nu]^2)/256+(15925*\[Nu]^3)/256+(975*\[Nu]^4)/16)*\[Phi]Dot^6)+G*m*((rDot^8*(525/128-35*\[Nu]+(175*\[Nu]^2)/2+14*\[Nu]^3-210*\[Nu]^4))/r+r*rDot^6*(525/32-(287*\[Nu])/2+(6013*\[Nu]^2)/16-7*\[Nu]^3-798*\[Nu]^4)*\[Phi]Dot^2+r^3*rDot^4*(1575/64-(441*\[Nu])/2+(38871*\[Nu]^2)/64-(1029*\[Nu]^3)/8-(2205*\[Nu]^4)/2)*\[Phi]Dot^4+r^5*rDot^2*(525/32-(301*\[Nu])/2+(13993*\[Nu]^2)/32-(5873*\[Nu]^3)/32-(10241*\[Nu]^4)/16)*\[Phi]Dot^6+r^7*(525/128-(77*\[Nu])/2+(7567*\[Nu]^2)/64-(19677*\[Nu]^3)/256-(15827*\[Nu]^4)/128)*\[Phi]Dot^8))/c^8)


(* ::Text:: *)
(*The following expression corresponds to the complete version of Eq. (2.28b) of the paper*)


J$loc$rDot\[Phi]Dot = m*r^2*\[Nu]*\[Phi]Dot*(1+(rDot^2*(1/2-(3*\[Nu])/2)+(G*m*(3+\[Nu]))/r+r^2*(1/2-(3*\[Nu])/2)*\[Phi]Dot^2)/c^2+((G^2*m^2*(4-2*\[Nu]+\[Nu]^2))/r^2+rDot^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)+r^2*rDot^2*(3/4-(21*\[Nu])/4+(39*\[Nu]^2)/4)*\[Phi]Dot^2+r^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)*\[Phi]Dot^4+G*m*((rDot^2*(7/2-5*\[Nu]-7*\[Nu]^2))/r+r*(7/2-6*\[Nu]-(9*\[Nu]^2)/2)*\[Phi]Dot^2))/c^4+(rDot^6*(5/16-(59*\[Nu])/16+(119*\[Nu]^2)/8-(323*\[Nu]^3)/16)+(G^3*m^3*(13/4+(-409/24-Pi^2/32)*\[Nu]-(5*\[Nu]^2)/4+\[Nu]^3))/r^3+r^2*rDot^4*(15/16-(177*\[Nu])/16+(357*\[Nu]^2)/8-(969*\[Nu]^3)/16)*\[Phi]Dot^2+r^4*rDot^2*(15/16-(177*\[Nu])/16+(357*\[Nu]^2)/8-(969*\[Nu]^3)/16)*\[Phi]Dot^4+r^6*(5/16-(59*\[Nu])/16+(119*\[Nu]^2)/8-(323*\[Nu]^3)/16)*\[Phi]Dot^6+G^2*m^2*((rDot^2*(47/4-(81*\[Nu])/8-(27*\[Nu]^2)/2-(45*\[Nu]^3)/2))/r^2+(47/4-15*\[Nu]-(25*\[Nu]^2)/4-9*\[Nu]^3)*\[Phi]Dot^2)+G*m*((rDot^4*(33/8-19*\[Nu]+(45*\[Nu]^2)/4+39*\[Nu]^3))/r+r*rDot^2*(33/4-40*\[Nu]+(129*\[Nu]^2)/4+(135*\[Nu]^3)/2)*\[Phi]Dot^2+r^3*(33/8-21*\[Nu]+(177*\[Nu]^2)/8+(195*\[Nu]^3)/8)*\[Phi]Dot^4))/c^6+((G^4*m^4*(31/16+(-394561/9600+(21069*Pi^2)/4096)*\[Nu]+(-155737/3200+(156641*Pi^2)/24576)*\[Nu]^2-\[Nu]^3/2+\[Nu]^4))/r^4+rDot^8*(35/128-(605*\[Nu])/128+(3925*\[Nu]^2)/128-(5635*\[Nu]^3)/64+(12075*\[Nu]^4)/128)+r^2*rDot^6*(35/32-(605*\[Nu])/32+(3925*\[Nu]^2)/32-(5635*\[Nu]^3)/16+(12075*\[Nu]^4)/32)*\[Phi]Dot^2+r^4*rDot^4*(105/64-(1815*\[Nu])/64+(11775*\[Nu]^2)/64-(16905*\[Nu]^3)/32+(36225*\[Nu]^4)/64)*\[Phi]Dot^4+r^6*rDot^2*(35/32-(605*\[Nu])/32+(3925*\[Nu]^2)/32-(5635*\[Nu]^3)/16+(12075*\[Nu]^4)/32)*\[Phi]Dot^6+r^8*(35/128-(605*\[Nu])/128+(3925*\[Nu]^2)/128-(5635*\[Nu]^3)/64+(12075*\[Nu]^4)/128)*\[Phi]Dot^8+G^3*m^3*((rDot^2*(203/8+(-149431/1600+(1551*Pi^2)/2048)*\[Nu]+(655489/7200-(2735*Pi^2)/4096)*\[Nu]^2-(411*\[Nu]^3)/16-62*\[Nu]^4))/r^3+((203/8+(-28537/1600-(2877*Pi^2)/2048)*\[Nu]+(431989/7200-(17723*Pi^2)/4096)*\[Nu]^2-(135*\[Nu]^3)/32-15*\[Nu]^4)*\[Phi]Dot^2)/r)+G^2*m^2*((rDot^4*(177/8-(569*\[Nu])/8-(137*\[Nu]^2)/32+(2447*\[Nu]^3)/24+(1507*\[Nu]^4)/8))/r^2+rDot^2*(177/4-(2539*\[Nu])/16+(3529*\[Nu]^2)/64+(2973*\[Nu]^3)/16+(577*\[Nu]^4)/2)*\[Phi]Dot^2+r^2*(177/8-(2559*\[Nu])/32+(5781*\[Nu]^2)/128+(9555*\[Nu]^3)/128+(585*\[Nu]^4)/8)*\[Phi]Dot^4)+G*m*((rDot^6*(75/16-41*\[Nu]+(859*\[Nu]^2)/8-2*\[Nu]^3-228*\[Nu]^4))/r+r*rDot^4*(225/16-126*\[Nu]+(5553*\[Nu]^2)/16-(147*\[Nu]^3)/2-630*\[Nu]^4)*\[Phi]Dot^2+r^3*rDot^2*(225/16-129*\[Nu]+(5997*\[Nu]^2)/16-(2517*\[Nu]^3)/16-(4389*\[Nu]^4)/8)*\[Phi]Dot^4+r^5*(75/16-44*\[Nu]+(1081*\[Nu]^2)/8-(2811*\[Nu]^3)/32-(2261*\[Nu]^4)/16)*\[Phi]Dot^6))/c^8)


(* ::Subsection:: *)
(*Coefficients for local radial momentum*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1a) of the paper*)


\[ScriptCapitalA]$\[CurlyEpsilon]j = -(c^2*m^2*\[CurlyEpsilon]*\[Nu]^2*(1+\[CurlyEpsilon]*(-1/4+(3*\[Nu])/4)+\[CurlyEpsilon]^2*(-1/8*\[Nu]+\[Nu]^2/2)+\[CurlyEpsilon]^3*((-5*\[Nu]^2)/64+(5*\[Nu]^3)/16)+\[CurlyEpsilon]^4*((-3*\[Nu]^3)/64+(3*\[Nu]^4)/16)))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1b) of the paper*)


\[ScriptCapitalB]$\[CurlyEpsilon]j = G*m^3*\[Nu]^2*(1+\[CurlyEpsilon]*(-2+\[Nu]/2)+\[CurlyEpsilon]^2*(1/2-\[Nu]/2+\[Nu]^2/4)+\[CurlyEpsilon]^3*(-1/4*\[Nu]^2+\[Nu]^3/8)+\[CurlyEpsilon]^4*(\[Nu]^2/32-\[Nu]^3/8+\[Nu]^4/16))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1c) of the paper*)


\[ScriptCapitalC]$\[CurlyEpsilon]j = -((G^2*j*m^4*\[Nu]^2)/(c^2*\[CurlyEpsilon]))*(1+(15*\[CurlyEpsilon]^2)/(2*j)+(\[CurlyEpsilon]*(-6-\[Nu]))/j+(\[CurlyEpsilon]^3*(-15/8+(19*\[Nu])/12+\[Nu]^2/6))/j+(\[CurlyEpsilon]^4*((-103*\[Nu])/60+(20*\[Nu]^2)/3+(53*\[Nu]^3)/60))/j)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1d) of the paper*)


\[ScriptCapitalD]1$\[CurlyEpsilon]j = ((G^3*j*m^5*\[Nu]^2)/(c^4*\[CurlyEpsilon]))*(-\[Nu]+\[CurlyEpsilon]*(\[Nu]/2+\[Nu]^2/2+(17/2+(5*\[Nu])/2+2*\[Nu]^2)/j)+\[CurlyEpsilon]^2*(-1/8*\[Nu]^2+(-9+(53/4-Pi^2/16)*\[Nu]+\[Nu]^2/6-\[Nu]^3)/j)+\[CurlyEpsilon]^3*((5*\[Nu]^3)/16+(9/4+(-29653/480+(1385*Pi^2)/1024)*\[Nu]+(23011/3600+(12823*Pi^2)/2048)*\[Nu]^2+(209*\[Nu]^3)/80)/j))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1e) of the paper*)


\[ScriptCapitalD]2$\[CurlyEpsilon]j = ((G^4*j*m^6*\[Nu]^2)/(c^6*\[CurlyEpsilon]))*(-\[Nu]-3*\[Nu]^2+\[CurlyEpsilon]*((-79*\[Nu])/24-(19*\[Nu]^2)/12+3*\[Nu]^3+(8+(-415/12+(23*Pi^2)/16)*\[Nu]+(25*\[Nu]^2)/12+5*\[Nu]^3)/j)+\[CurlyEpsilon]^2*((2057*\[Nu])/480-(923*\[Nu]^2)/48+(509*\[Nu]^3)/240-(3*\[Nu]^4)/4+(-129/16+(4966451/14400-(86677*Pi^2)/6144)*\[Nu]+(368869/7200-(103557*Pi^2)/4096)*\[Nu]^2-(11*\[Nu]^3)/10-5*\[Nu]^4)/j))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1f) of the paper*)


\[ScriptCapitalD]3$\[CurlyEpsilon]j = (G^5*j^2*m^7*\[Nu]^2)/(c^8*\[CurlyEpsilon]^2)*((3*\[Nu]^2)/4+\[CurlyEpsilon]*((-9*\[Nu]^3)/8+((35/24-(3*Pi^2)/32)*\[Nu]+(17*\[Nu]^2)/3-10*\[Nu]^3)/j)+\[CurlyEpsilon]^2*((9*\[Nu]^4)/16+(6+(-2568557/7200+(44539*Pi^2)/3072)*\[Nu]+(-65051/1200+(143311*Pi^2)/6144)*\[Nu]^2-(41*\[Nu]^3)/60+14*\[Nu]^4)/j^2+((-203867/4800+(3957*Pi^2)/2048)*\[Nu]+(-31133/480+(54219*Pi^2)/4096)*\[Nu]^2-(2197*\[Nu]^3)/80+15*\[Nu]^4)/j))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1g) of the paper*)


\[ScriptCapitalD]4$\[CurlyEpsilon]j = (G^6*j^2*m^8*\[Nu]^3*(-5/6-(14*\[Nu])/3+5*\[Nu]^2+\[CurlyEpsilon]*(799/160-(3353*\[Nu])/128+(10193*\[Nu]^2)/480-10*\[Nu]^3+(4586503/28800-(79631*Pi^2)/12288+(328037/1920-(546673*Pi^2)/24576)*\[Nu]+(5993*\[Nu]^2)/120-35*\[Nu]^3)/j)))/(c^10*\[CurlyEpsilon]^2)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1h) of the paper*)


\[ScriptCapitalD]5$\[CurlyEpsilon]j = (G^7*j^3*m^9*\[Nu]^3*((-5*\[Nu]^2)/8+\[CurlyEpsilon]*((-5*\[Nu]^2)/8+(25*\[Nu]^3)/16+(15541/640-(375*Pi^2)/4096+(-7687/240+(38655*Pi^2)/8192)*\[Nu]-(18899*\[Nu]^2)/320+(105*\[Nu]^3)/4)/j)))/(c^12*\[CurlyEpsilon]^3)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1i) of the paper*)


\[ScriptCapitalD]6$\[CurlyEpsilon]j = (G^8*j^3*m^10*\[Nu]^3*(369/80-(1151*\[Nu])/64+(9953*\[Nu]^2)/640-7*\[Nu]^3))/(c^14*\[CurlyEpsilon]^3)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E1j) of the paper*)


\[ScriptCapitalD]7$\[CurlyEpsilon]j = (G^9*j^4*m^11*(-35/128+(35*\[Nu])/64)*\[Nu]^5)/(c^16*\[CurlyEpsilon]^4)


(* ::Subsection:: *)
(*Coefficients for local dr/dt and d\[Phi]/dt*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2a) of the paper*)


A$\[CurlyEpsilon]j = -(c^2*\[CurlyEpsilon]*(1+\[CurlyEpsilon]*(3/4-(9*\[Nu])/4)+\[CurlyEpsilon]^2*(1/2-(19*\[Nu])/8+2*\[Nu]^2)+\[CurlyEpsilon]^3*(5/16-2*\[Nu]+(211*\[Nu]^2)/64-(7*\[Nu]^3)/8)+\[CurlyEpsilon]^4*(3/16-(3*\[Nu])/2+(117*\[Nu]^2)/32-(21*\[Nu]^3)/8+(3*\[Nu]^4)/16)))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2b) of the paper*)


B$\[CurlyEpsilon]j = G*m*(1+\[CurlyEpsilon]*(3-(7*\[Nu])/2)+\[CurlyEpsilon]^2*(9/4-12*\[Nu]+(21*\[Nu]^2)/4)+\[CurlyEpsilon]^3*(3/2-(93*\[Nu])/8+(171*\[Nu]^2)/8-(35*\[Nu]^3)/8)+\[CurlyEpsilon]^4*(15/16-(75*\[Nu])/8+(1755*\[Nu]^2)/64-(1431*\[Nu]^3)/64+(35*\[Nu]^4)/16))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2c) of the paper*)


C$\[CurlyEpsilon]j = -((G^2*j*m^2*(1+\[CurlyEpsilon]*(1+(10-5*\[Nu])/j-3*\[Nu])+\[CurlyEpsilon]^2*(3/4-(15*\[Nu])/4+(15*\[Nu]^2)/4+(37/2-61*\[Nu]+18*\[Nu]^2)/j)+\[CurlyEpsilon]^3*(1/2-(27*\[Nu])/8+(25*\[Nu]^2)/4-(5*\[Nu]^3)/2+(111/8-(517*\[Nu])/4+(317*\[Nu]^2)/2-(57*\[Nu]^3)/2)/j)+\[CurlyEpsilon]^4*(5/16-(21*\[Nu])/8+(447*\[Nu]^2)/64-(195*\[Nu]^3)/32+(15*\[Nu]^4)/16+(37/4-(883*\[Nu])/8+(2857*\[Nu]^2)/8-(5821*\[Nu]^3)/24+26*\[Nu]^4)/j)))/(c^2*\[CurlyEpsilon]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2d) of the paper*)


D1$\[CurlyEpsilon]j = (G^3*j*m^3*(8-3*\[Nu]+\[CurlyEpsilon]*(8-(73*\[Nu])/2+(19*\[Nu]^2)/2+(53/2-(83*\[Nu])/2+10*\[Nu]^2)/j)+\[CurlyEpsilon]^2*(6-(87*\[Nu])/2+(603*\[Nu]^2)/8-12*\[Nu]^3+(79/2+(-3563/12+Pi^2/16)*\[Nu]+226*\[Nu]^2-37*\[Nu]^3)/j)+\[CurlyEpsilon]^3*(4-(153*\[Nu])/4+110*\[Nu]^2-(1497*\[Nu]^3)/16+7*\[Nu]^4+(237/8+(-47391/160-(4059*Pi^2)/1024)*\[Nu]+(1364939/1200-(39045*Pi^2)/2048)*\[Nu]^2-(9201*\[Nu]^3)/16+60*\[Nu]^4)/j)))/(c^4*\[CurlyEpsilon])


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2e) of the paper*)


D2$\[CurlyEpsilon]j = (G^4*j*m^4*(-33+33*\[Nu]-6*\[Nu]^2+\[CurlyEpsilon]*(-33+(1857*\[Nu])/8-(603*\[Nu]^2)/4+15*\[Nu]^3+(-50+(2381/12+(19*Pi^2)/16)*\[Nu]-(441*\[Nu]^2)/4+16*\[Nu]^3)/j)+\[CurlyEpsilon]^2*(-99/4+(7845*\[Nu])/32-(2547*\[Nu]^2)/4+(4789*\[Nu]^3)/16-(15*\[Nu]^4)/4+(-1059/16+(3604429/14400+(156613*Pi^2)/6144)*\[Nu]+(-3910231/2400+(296181*Pi^2)/4096)*\[Nu]^2+(2437*\[Nu]^3)/4-53*\[Nu]^4)/j)))/(c^6*\[CurlyEpsilon])


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2f) of the paper*)


D3$\[CurlyEpsilon]j = (G^5*j^2*m^5*(-\[Nu]-\[Nu]^2/4+\[CurlyEpsilon]*((-3*\[Nu])/2+(17*\[Nu]^2)/4+(27*\[Nu]^3)/8+(94+(-5477/24+Pi^2/32)*\[Nu]+82*\[Nu]^2-2*\[Nu]^3)/j)+\[CurlyEpsilon]^2*((-3*\[Nu])/2+(123*\[Nu]^2)/16-(51*\[Nu]^3)/8-(207*\[Nu]^4)/16+(94+(-3612053/4800-(14845*Pi^2)/2048)*\[Nu]+(9266407/7200-(157955*Pi^2)/4096)*\[Nu]^2-(4531*\[Nu]^3)/16-45*\[Nu]^4)/j+(303/4+(398869/1440-(157231*Pi^2)/3072)*\[Nu]+(658717/720-(465743*Pi^2)/6144)*\[Nu]^2-(2725*\[Nu]^3)/12+10*\[Nu]^4)/j^2)))/(c^8*\[CurlyEpsilon]^2)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2g) of the paper*)


D4$\[CurlyEpsilon]j = (G^6*j^2*m^6*((71*\[Nu])/4+\[Nu]^2/2-8*\[Nu]^3+\[CurlyEpsilon]*((157*\[Nu])/32+(1065*\[Nu]^2)/128-(2431*\[Nu]^3)/32+66*\[Nu]^4+(-1669/8+(13907891/28800+(352829*Pi^2)/12288)*\[Nu]+(-27087917/28800+(2004947*Pi^2)/24576)*\[Nu]^2+(37*\[Nu]^3)/8+64*\[Nu]^4)/j)))/(c^10*\[CurlyEpsilon]^2)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2h) of the paper*)


D5$\[CurlyEpsilon]j = (G^7*j^3*m^7*\[Nu]*((13*\[Nu]^2)/8+\[CurlyEpsilon]*((27*\[Nu]^2)/8-(193*\[Nu]^3)/16+(-53219/3200-(16203*Pi^2)/4096+(13757/480-(178221*Pi^2)/8192)*\[Nu]+(12073*\[Nu]^2)/64-(327*\[Nu]^3)/4)/j)))/(c^12*\[CurlyEpsilon]^3)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2i) of the paper*)


D6$\[CurlyEpsilon]j = (G^8*j^3*m^8*\[Nu]*(-43/8+(1077*\[Nu])/32-(20033*\[Nu]^2)/384+27*\[Nu]^3))/(c^14*\[CurlyEpsilon]^3)


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2j) of the paper*)


D7$\[CurlyEpsilon]j = (G^9*j^4*m^9*(125/128 - (165*\[Nu])/64)*\[Nu]^3)/(c^16*\[CurlyEpsilon]^4) 


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2k) of the paper*)


F$\[CurlyEpsilon]j = (G*Sqrt[j]*m*(1+\[CurlyEpsilon]*(1/2-(3*\[Nu])/2)+\[CurlyEpsilon]^2*(1/4-(9*\[Nu])/8+(3*\[Nu]^2)/4)+\[CurlyEpsilon]^4*(1/16-(15*\[Nu])/32+(65*\[Nu]^2)/64-(35*\[Nu]^3)/64)+\[CurlyEpsilon]^3*(1/8-(3*\[Nu])/4+(17*\[Nu]^2)/16-\[Nu]^3/8)))/(c*Sqrt[\[CurlyEpsilon]])


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2l) of the paper*)


I1$\[CurlyEpsilon]j = (G^2*Sqrt[j]*m^2*(-4+2*\[Nu]+\[CurlyEpsilon]*(-2+11*\[Nu]-4*\[Nu]^2)+\[CurlyEpsilon]^2*(-1+(31*\[Nu])/4-(55*\[Nu]^2)/4+3*\[Nu]^3)+\[CurlyEpsilon]^3*(-1/2+5*\[Nu]-(113*\[Nu]^2)/8+10*\[Nu]^3-\[Nu]^4)))/(c^3*Sqrt[\[CurlyEpsilon]])


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2m) of the paper*)


I2$\[CurlyEpsilon]j = (G^3*Sqrt[j]*m^3*(17/2-11*\[Nu]+5*\[Nu]^2+\[CurlyEpsilon]*(17/4-(327*\[Nu])/8+(157*\[Nu]^2)/4-(25*\[Nu]^3)/2)+\[CurlyEpsilon]^2*(17/8-(881*\[Nu])/32+99*\[Nu]^2-(3061*\[Nu]^3)/48+(25*\[Nu]^4)/2)))/(c^5*Sqrt[\[CurlyEpsilon]])


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2n) of the paper*)


I3$\[CurlyEpsilon]j = (G^4*j^(3/2)*m^4*(\[Nu]/2-\[Nu]^2+\[CurlyEpsilon]*(\[Nu]/2-2*\[Nu]^2+3*\[Nu]^3+(-13+(1183/24+Pi^2/32)*\[Nu]-(73*\[Nu]^2)/2+14*\[Nu]^3)/j)+\[CurlyEpsilon]^2*((3*\[Nu])/8-(17*\[Nu]^2)/8+(9*\[Nu]^3)/2-(15*\[Nu]^4)/4+(-13/2+(79369/1600+(1551*Pi^2)/2048)*\[Nu]+(-1200311/7200-(2735*Pi^2)/4096)*\[Nu]^2+(7741*\[Nu]^3)/48-42*\[Nu]^4)/j)))/(c^7*\[CurlyEpsilon]^(3/2))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2o) of the paper*)


I4$\[CurlyEpsilon]j = (G^5*j^(3/2)*m^5*((-45*\[Nu])/8+(45*\[Nu]^2)/4-7*\[Nu]^3+\[CurlyEpsilon]*((-63*\[Nu])/8+(2761*\[Nu]^2)/64-(3035*\[Nu]^3)/48+(49*\[Nu]^4)/2+(259/16+(-41689/3200-(30729*Pi^2)/4096)*\[Nu]+(1843321/28800-(76973*Pi^2)/24576)*\[Nu]^2-(3341*\[Nu]^3)/24+42*\[Nu]^4)/j)))/(c^9*\[CurlyEpsilon]^(3/2))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2p) of the paper*)


I5$\[CurlyEpsilon]j = (G^6*j^(5/2)*m^6*\[Nu]*((3*\[Nu]^2)/4+\[CurlyEpsilon]*((27*\[Nu]^2)/16-3*\[Nu]^3+(-43897/800+(1083*Pi^2)/512+(-4361/96+(3891*Pi^2)/1024)*\[Nu]+(10727*\[Nu]^2)/96-36*\[Nu]^3)/j)))/(c^11*\[CurlyEpsilon]^(5/2))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2q) of the paper*)


I6$\[CurlyEpsilon]j = (G^7*j^(5/2)*m^7*\[Nu]*(-283/32+(3585*\[Nu])/128-(9281*\[Nu]^2)/384+9*\[Nu]^3))/(c^13*\[CurlyEpsilon]^(5/2))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E2r) of the paper*)


I7$\[CurlyEpsilon]j = (15*G^8*j^(7/2)*m^8*(1-(4*\[Nu])/3)*\[Nu]^3)/(32*c^15*\[CurlyEpsilon]^(7/2))


(* ::Subsection:: *)
(*Local radial action, radial period and periastron advance in terms of coefficients*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.7) of the paper*)


Ir$loc$\[ScriptCapitalA]\[ScriptCapitalB]\[ScriptCapitalC]\[ScriptCapitalD] = \[ScriptCapitalB]/Sqrt[-\[ScriptCapitalA]]-Sqrt[-\[ScriptCapitalC]]+(\[ScriptCapitalB]*\[ScriptCapitalD]1)/(2*(-\[ScriptCapitalC])^(3/2))+(15*\[ScriptCapitalB]^2*\[ScriptCapitalD]1^2-3*\[ScriptCapitalA]*\[ScriptCapitalC]*\[ScriptCapitalD]1^2-12*\[ScriptCapitalB]^2*\[ScriptCapitalC]*\[ScriptCapitalD]2+4*\[ScriptCapitalA]*\[ScriptCapitalC]^2*\[ScriptCapitalD]2+20*\[ScriptCapitalB]^3*\[ScriptCapitalD]3-12*\[ScriptCapitalA]*\[ScriptCapitalB]*\[ScriptCapitalC]*\[ScriptCapitalD]3)/(16*(-\[ScriptCapitalC])^(7/2))+(105*\[ScriptCapitalB]^3*\[ScriptCapitalD]1^3-35*\[ScriptCapitalA]*\[ScriptCapitalB]*\[ScriptCapitalC]*\[ScriptCapitalD]1^3-140*\[ScriptCapitalB]^3*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]2+60*\[ScriptCapitalA]*\[ScriptCapitalB]*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]2+315*\[ScriptCapitalB]^4*\[ScriptCapitalD]1*\[ScriptCapitalD]3-210*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]3+15*\[ScriptCapitalA]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]3-70*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]4+60*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]4-6*\[ScriptCapitalA]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]4+126*\[ScriptCapitalB]^5*\[ScriptCapitalD]5-140*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]*\[ScriptCapitalD]5+30*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^2*\[ScriptCapitalD]5)/(32*(-\[ScriptCapitalC])^(11/2))+(15015*\[ScriptCapitalB]^4*\[ScriptCapitalD]1^4-6930*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]*\[ScriptCapitalD]1^4+315*\[ScriptCapitalA]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1^4-27720*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]1^2*\[ScriptCapitalD]2+15120*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1^2*\[ScriptCapitalD]2-840*\[ScriptCapitalA]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]1^2*\[ScriptCapitalD]2+5040*\[ScriptCapitalB]^4*\[ScriptCapitalC]^2*\[ScriptCapitalD]2^2-3360*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]2^2+240*\[ScriptCapitalA]^2*\[ScriptCapitalC]^4*\[ScriptCapitalD]2^2+72072*\[ScriptCapitalB]^5*\[ScriptCapitalD]1^2*\[ScriptCapitalD]3-55440*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]*\[ScriptCapitalD]1^2*\[ScriptCapitalD]3+7560*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^2*\[ScriptCapitalD]1^2*\[ScriptCapitalD]3-22176*\[ScriptCapitalB]^5*\[ScriptCapitalC]*\[ScriptCapitalD]2*\[ScriptCapitalD]3+20160*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]^2*\[ScriptCapitalD]2*\[ScriptCapitalD]3-3360*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^3*\[ScriptCapitalD]2*\[ScriptCapitalD]3+24024*\[ScriptCapitalB]^6*\[ScriptCapitalD]3^2-27720*\[ScriptCapitalA]*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]3^2+7560*\[ScriptCapitalA]^2*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]3^2-280*\[ScriptCapitalA]^3*\[ScriptCapitalC]^3*\[ScriptCapitalD]3^2-22176*\[ScriptCapitalB]^5*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]4+20160*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]4-3360*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^3*\[ScriptCapitalD]1*\[ScriptCapitalD]4+48048*\[ScriptCapitalB]^6*\[ScriptCapitalD]1*\[ScriptCapitalD]5-55440*\[ScriptCapitalA]*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]5+15120*\[ScriptCapitalA]^2*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]5-560*\[ScriptCapitalA]^3*\[ScriptCapitalC]^3*\[ScriptCapitalD]1*\[ScriptCapitalD]5-7392*\[ScriptCapitalB]^6*\[ScriptCapitalC]*\[ScriptCapitalD]6+10080*\[ScriptCapitalA]*\[ScriptCapitalB]^4*\[ScriptCapitalC]^2*\[ScriptCapitalD]6-3360*\[ScriptCapitalA]^2*\[ScriptCapitalB]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]6+160*\[ScriptCapitalA]^3*\[ScriptCapitalC]^4*\[ScriptCapitalD]6+13728*\[ScriptCapitalB]^7*\[ScriptCapitalD]7-22176*\[ScriptCapitalA]*\[ScriptCapitalB]^5*\[ScriptCapitalC]*\[ScriptCapitalD]7+10080*\[ScriptCapitalA]^2*\[ScriptCapitalB]^3*\[ScriptCapitalC]^2*\[ScriptCapitalD]7-1120*\[ScriptCapitalA]^3*\[ScriptCapitalB]*\[ScriptCapitalC]^3*\[ScriptCapitalD]7)/(1024*(-\[ScriptCapitalC])^(15/2))


(* ::Text:: *)
(*The following expression corresponds (up to a factor 2\[Pi]) to Eq. (E3a) of the paper*)


 P$loc$ABCDFI = 2*\[Pi]*(B/(-A)^(3/2)+(3*D1^2-4*C*D2+12*B*D3)/(8*(-C)^(5/2))+(35*B*D1^3-60*B*C*D1*D2+210*B^2*D1*D3-30*A*C*D1*D3-60*B^2*C*D4+12*A*C^2*D4+140*B^3*D5-60*A*B*C*D5)/(16*(-C)^(9/2))+(3*(1155*B^2*D1^4-105*A*C*D1^4-2520*B^2*C*D1^2*D2+280*A*C^2*D1^2*D2+560*B^2*C^2*D2^2-80*A*C^3*D2^2+9240*B^3*D1^2*D3-2520*A*B*C*D1^2*D3-3360*B^3*C*D2*D3+1120*A*B*C^2*D2*D3+4620*B^4*D3^2-2520*A*B^2*C*D3^2+140*A^2*C^2*D3^2-3360*B^3*C*D1*D4+1120*A*B*C^2*D1*D4+9240*B^4*D1*D5-5040*A*B^2*C*D1*D5+280*A^2*C^2*D1*D5-1680*B^4*C*D6+1120*A*B^2*C^2*D6-80*A^2*C^3*D6+3696*B^5*D7-3360*A*B^3*C*D7+560*A^2*B*C^2*D7))/(256*(-C)^(13/2)))


(* ::Text:: *)
(*The following expression corresponds to Eq. (E3b) of the paper*)


K$loc$ABCDFI = F/Sqrt[-C]+(B*(3*D1*F-2*C*I1))/(2*(-C)^(5/2))+(105*B^2*D1^2*F-15*A*C*D1^2*F-60*B^2*C*D2*F+12*A*C^2*D2*F+140*B^3*D3*F-60*A*B*C*D3*F-60*B^2*C*D1*I1+12*A*C^2*D1*I1+24*B^2*C^2*I2-8*A*C^3*I2-40*B^3*C*I3+24*A*B*C^2*I3)/(16*(-C)^(9/2))+(1155*B^3*D1^3*F-315*A*B*C*D1^3*F-1260*B^3*C*D1*D2*F+420*A*B*C^2*D1*D2*F+3465*B^4*D1*D3*F-1890*A*B^2*C*D1*D3*F+105*A^2*C^2*D1*D3*F-630*B^4*C*D4*F+420*A*B^2*C^2*D4*F-30*A^2*C^3*D4*F+1386*B^5*D5*F-1260*A*B^3*C*D5*F+210*A^2*B*C^2*D5*F-630*B^3*C*D1^2*I1+210*A*B*C^2*D1^2*I1+280*B^3*C^2*D2*I1-120*A*B*C^3*D2*I1-630*B^4*C*D3*I1+420*A*B^2*C^2*D3*I1-30*A^2*C^3*D3*I1+280*B^3*C^2*D1*I2-120*A*B*C^3*D1*I2-630*B^4*C*D1*I3+420*A*B^2*C^2*D1*I3-30*A^2*C^3*D1*I3+140*B^4*C^2*I4-120*A*B^2*C^3*I4+12*A^2*C^4*I4-252*B^5*C*I5+280*A*B^3*C^2*I5-60*A^2*B*C^3*I5)/(32*(-C)^(13/2))+(225225*B^4*D1^4*F-90090*A*B^2*C*D1^4*F+3465*A^2*C^2*D1^4*F-360360*B^4*C*D1^2*D2*F+166320*A*B^2*C^2*D1^2*D2*F-7560*A^2*C^3*D1^2*D2*F+55440*B^4*C^2*D2^2*F-30240*A*B^2*C^3*D2^2*F+1680*A^2*C^4*D2^2*F+1081080*B^5*D1^2*D3*F-720720*A*B^3*C*D1^2*D3*F+83160*A^2*B*C^2*D1^2*D3*F-288288*B^5*C*D2*D3*F+221760*A*B^3*C^2*D2*D3*F-30240*A^2*B*C^3*D2*D3*F+360360*B^6*D3^2*F-360360*A*B^4*C*D3^2*F+83160*A^2*B^2*C^2*D3^2*F-2520*A^3*C^3*D3^2*F-288288*B^5*C*D1*D4*F+221760*A*B^3*C^2*D1*D4*F-30240*A^2*B*C^3*D1*D4*F+720720*B^6*D1*D5*F-720720*A*B^4*C*D1*D5*F+166320*A^2*B^2*C^2*D1*D5*F-5040*A^3*C^3*D1*D5*F-96096*B^6*C*D6*F+110880*A*B^4*C^2*D6*F-30240*A^2*B^2*C^3*D6*F+1120*A^3*C^4*D6*F+205920*B^7*D7*F-288288*A*B^5*C*D7*F+110880*A^2*B^3*C^2*D7*F-10080*A^3*B*C^3*D7*F-120120*B^4*C*D1^3*I1+55440*A*B^2*C^2*D1^3*I1-2520*A^2*C^3*D1^3*I1+110880*B^4*C^2*D1*D2*I1-60480*A*B^2*C^3*D1*D2*I1+3360*A^2*C^4*D1*D2*I1-288288*B^5*C*D1*D3*I1+221760*A*B^3*C^2*D1*D3*I1-30240*A^2*B*C^3*D1*D3*I1+44352*B^5*C^2*D4*I1-40320*A*B^3*C^3*D4*I1+6720*A^2*B*C^4*D4*I1-96096*B^6*C*D5*I1+110880*A*B^4*C^2*D5*I1-30240*A^2*B^2*C^3*D5*I1+1120*A^3*C^4*D5*I1+55440*B^4*C^2*D1^2*I2-30240*A*B^2*C^3*D1^2*I2+1680*A^2*C^4*D1^2*I2-20160*B^4*C^3*D2*I2+13440*A*B^2*C^4*D2*I2-960*A^2*C^5*D2*I2+44352*B^5*C^2*D3*I2-40320*A*B^3*C^3*D3*I2+6720*A^2*B*C^4*D3*I2-144144*B^5*C*D1^2*I3+110880*A*B^3*C^2*D1^2*I3-15120*A^2*B*C^3*D1^2*I3+44352*B^5*C^2*D2*I3-40320*A*B^3*C^3*D2*I3+6720*A^2*B*C^4*D2*I3-96096*B^6*C*D3*I3+110880*A*B^4*C^2*D3*I3-30240*A^2*B^2*C^3*D3*I3+1120*A^3*C^4*D3*I3+44352*B^5*C^2*D1*I4-40320*A*B^3*C^3*D1*I4+6720*A^2*B*C^4*D1*I4-96096*B^6*C*D1*I5+110880*A*B^4*C^2*D1*I5-30240*A^2*B^2*C^3*D1*I5+1120*A^3*C^4*D1*I5+14784*B^6*C^2*I6-20160*A*B^4*C^3*I6+6720*A^2*B^2*C^4*I6-320*A^3*C^5*I6-27456*B^7*C*I7+44352*A*B^5*C^2*I7-20160*A^2*B^3*C^3*I7+2240*A^3*B*C^4*I7)/(1024*(-C)^(17/2))


(* ::Section:: *)
(*Enhancement function*)


(* ::Subsection:: *)
(*Expansions of \[CapitalLambda]0(e)*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.37) of the paper*)


\[CapitalLambda]0$expanded$small$e[e] = e^2*((-277*Log[2])/24+(729*Log[3])/64)+e^4*((11353*Log[2])/96-(13851*Log[3])/256)+e^6*((-21997*Log[2])/32+(419661*Log[3])/4096+(9765625*Log[5])/36864)+e^8*((5056751*Log[2])/2304+(26915409*Log[3])/32768-(419921875*Log[5])/294912)+e^10*((-4852988101*Log[2])/691200-(138733913079*Log[3])/26214400+(93681640625*Log[5])/28311552+(678223072849*Log[7])/235929600)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.38) of the paper*)


\[CapitalLambda]0$expanded$large$e[e] = (65/3-(425*EulerGamma)/96-(425*Log[2])/24-(425*Log[3])/192-(425*Log[1-e^2])/64)/(1-e^2)^(7/2)+(31707/11200-(37*EulerGamma)/96-(37*Log[2])/24-(37*Log[3])/192-(37*Log[1-e^2])/64)/(1-e^2)^(3/2)+(-3301/160+(61*EulerGamma)/16+(61*Log[2])/4+(61*Log[3])/32+(183*Log[1-e^2])/32)/(1-e^2)^(5/2)


(* ::Text:: *)
(*The following code performs the small eccentricity expansion of \[CapitalLambda]0(e) using the general expression of the coefficients provided in Eq.  (C7) of the paper, to any order in eccentricity*)


\[ScriptCapitalA]$generator[0]=0;
\[ScriptCapitalA]$generator[p_]/;IntegerQ[p]&&p>=1:=Expand@PowerExpand[((p+2)^(2*p+4)*Log[(p+2)/2]-2*p*(p^2+6*p+3)*(p+1)^(2*p+2)*Log[(p+1)/2])/(2^(2*p+4)*p!^2)+(((2*p)!*(-1)^p)/(2^(2*p-1)*p!^2))*Sum[(((-1)^k*k^(2*p+2)*Log[k/2])/((p-k+2)!*(p+k+2)!))*(k^4/3+k^2*((9/4)*p^3+(113/24)*p^2+(17/8)*p-2/3)+(p^6/2+(9/4)*p^5+(7/3)*p^4-2*p^3-(47/12)*p^2-p+1/3)),{k,1,p}]];
\[CapitalLambda]0$expanded$small$e$arbitrary$order[order_][e_] :=Sum[e^(2*p)*\[ScriptCapitalA]$generator[p],{p,1,Floor[order/2]}];


\[ScriptCapitalA]$generator[4]
\[CapitalLambda]0$expanded$small$e$arbitrary$order[10][e]


(* ::Subsection:: *)
(*Special values for \[Lambda]0(e)*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.42a) of the paper*)


\[Lambda]0[0] = 1 + (277*Log[2])/36 - (243*Log[3])/32


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.42b) of the paper*)


\[Lambda]0[1] = -130/9 + (425*EulerGamma)/144 + (425*Log[2])/36 + (425*Log[3])/288


(* ::Subsection:: *)
(*Coefficients for the small eccentricity expansion of \[Lambda]0(e)*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.45a) of the paper*)


\[Alpha][0] = 1 + (277*Log[2])/36 - (243*Log[3])/32


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.45b) of the paper*)


\[Alpha][1] = 85/24 - (5077*Log[2])/48 + (8019*Log[3])/128


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.45c) of the paper*)


\[Alpha][2] = 215/96 + (6143*Log[2])/8 - (466479*Log[3])/2048 - (9765625*Log[5])/55296


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.45d) of the paper*)


\[Alpha][3] = 839/576 - (5925115*Log[2])/1728 - (2197287*Log[3])/16384 + (693359375*Log[5])/442368


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.45e) of the paper*)


\[Alpha][4] = 49/45 + (3105571069*Log[2])/259200 + (66387426093*Log[3])/13107200 - (267587890625*Log[5])/42467328 - (678223072849*Log[7])/353894400


(* ::Text:: *)
(*The following function generates \[Alpha][n] for arbitrary n, according to (C8)*)


\[ScriptCapitalA]$generator[0]=0;
\[ScriptCapitalA]$generator[p_]/;IntegerQ[p]&&p>=1:=Expand@PowerExpand[((p+2)^(2*p+4)*Log[(p+2)/2]-2*p*(p^2+6*p+3)*(p+1)^(2*p+2)*Log[(p+1)/2])/(2^(2*p+4)*p!^2)+(((2*p)!*(-1)^p)/(2^(2*p-1)*p!^2))*Sum[(((-1)^k*k^(2*p+2)*Log[k/2])/((p-k+2)!*(p+k+2)!))*(k^4/3+k^2*((9/4)*p^3+(113/24)*p^2+(17/8)*p-2/3)+(p^6/2+(9/4)*p^5+(7/3)*p^4-2*p^3-(47/12)*p^2-p+1/3)),{k,1,p}]];
\[Alpha]$generator[n_]/;IntegerQ[n]&&n>=0:=Expand@PowerExpand[1/(n+1)+(73/24)*If[n>=1,1/n,0]+(37/96)*If[n>=2,1/(n-1),0]+(-2/3)*Sum[(-1)^(n-p)*Binomial[7/2,n-p]*\[ScriptCapitalA]$generator[p+1],{p,0,n}]];


\[Alpha]$generator[4]


(* ::Subsection:: *)
(*Proposed resummations for \[CapitalLambda]0*)


(* ::Text:: *)
(*The following expression corresponds to Eq . (4.43) of the paper for N = 4*)


\[Lambda]0$expanded[e_] = \[Alpha][0]+e^2*\[Alpha][1]+e^4*\[Alpha][2]+e^6*\[Alpha][3]+e^8*\[Alpha][4]


(* ::Text:: *)
(*The following expression corresponds to Eq . (4.44) of the paper for N = 4*)


\[CapitalLambda]0$resummed[e_] = (-3*((1+(73*e^2)/24+(37*e^4)/96)*Log[1-e^2]+e^2*\[Lambda]0$expanded[e]))/(2*(1-e^2)^(7/2))


(* ::Section:: *)
(*Hamiltonian in terms of action variables*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.13) of the paper*)


H$loc$i\[Phi]ir\[Phi] = -1/2*(m*\[Nu])/ir\[Phi]^2*(1+(6/(ir\[Phi]*i\[Phi])+(-15/4+\[Nu]/4)/ir\[Phi]^2)/c^2+(27/(ir\[Phi]^2*i\[Phi]^2)+(35/2-5*\[Nu])/(ir\[Phi]*i\[Phi]^3)+(-105/2+6*\[Nu])/(ir\[Phi]^3*i\[Phi])+(145/8-(15*\[Nu])/8+\[Nu]^2/8)/ir\[Phi]^4)/c^4+((315/2-45*\[Nu])/(ir\[Phi]^2*i\[Phi]^4)+(-450+(135*\[Nu])/2)/(ir\[Phi]^4*i\[Phi]^2)+(-303/4+(1427/12-(41*Pi^2)/64)*\[Nu]-10*\[Nu]^2)/(ir\[Phi]^3*i\[Phi]^3)+(231/2+(-125+(123*Pi^2)/64)*\[Nu]+(21*\[Nu]^2)/4)/(ir\[Phi]*i\[Phi]^5)+(825/2-75*\[Nu]+6*\[Nu]^2)/(ir\[Phi]^5*i\[Phi])+(-6363/64+(805*\[Nu])/64-(45*\[Nu]^2)/32+(5*\[Nu]^3)/64)/ir\[Phi]^6)/c^6+((-21435/8+(8035/4-(615*Pi^2)/64)*\[Nu]-(375*\[Nu]^2)/2)/(ir\[Phi]^4*i\[Phi]^4)+(20307/16+(-5025/4+(1107*Pi^2)/64)*\[Nu]+66*\[Nu]^2)/(ir\[Phi]^2*i\[Phi]^6)+(85365/16-(10395*\[Nu])/8+(945*\[Nu]^2)/8)/(ir\[Phi]^6*i\[Phi]^2)+(-46275/32+(-59639/72+(124129*Pi^2)/12288)*\[Nu]+(1547/6-(41*Pi^2)/32)*\[Nu]^2-15*\[Nu]^3)/(ir\[Phi]^5*i\[Phi]^3)+(32175/32+(-248057/144+(425105*Pi^2)/12288)*\[Nu]+(18925/48-(1025*Pi^2)/128)*\[Nu]^2-(45*\[Nu]^3)/8)/(ir\[Phi]*i\[Phi]^7)+(-50703/16+(5745*\[Nu])/8-(195*\[Nu]^2)/2+6*\[Nu]^3)/(ir\[Phi]^7*i\[Phi])+(-7749/16+(467473/240-(80959*Pi^2)/2048)*\[Nu]+(-8643/16+(1107*Pi^2)/128)*\[Nu]^2+(63*\[Nu]^3)/4)/(ir\[Phi]^3*i\[Phi]^5)+(75303/128-(10713*\[Nu])/128+(1545*\[Nu]^2)/128-(75*\[Nu]^3)/64+(7*\[Nu]^4)/128)/ir\[Phi]^8)/c^8)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.47a) of the paper*)


H$log$i\[Phi]ir\[Phi] = (m*\[Nu]^2/c^8)*((-1291/18+(170*EulerGamma)/3)/(ir\[Phi]^3*i\[Phi]^7)+170/(3*ir\[Phi]^4*i\[Phi]^6)+(239/5-(244*EulerGamma)/5)/(ir\[Phi]^5*i\[Phi]^5)-1346/(45*ir\[Phi]^6*i\[Phi]^4)+(-17/6+(74*EulerGamma)/15)/(ir\[Phi]^7*i\[Phi]^3)+(-170/(3*ir\[Phi]^3*i\[Phi]^7)+244/(5*ir\[Phi]^5*i\[Phi]^5)-74/(15*ir\[Phi]^7*i\[Phi]^3))*Log[(c*ir\[Phi]^2*(ir\[Phi]+i\[Phi]))/(8*i\[Phi]^2)])


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.47b) of the paper*)


H$hered$i\[Phi]ir\[Phi] = (m*\[Nu]^2/c^8)*((170/(ir\[Phi]^3*i\[Phi]^7) - 732/(5*ir\[Phi]^5*i\[Phi]^5) + 74/(5*ir\[Phi]^7*i\[Phi]^3))*Log[ir\[Phi]/i\[Phi]] + (96*(-(1/(ir\[Phi]^3*i\[Phi]^7)) + 1/(ir\[Phi]^5*i\[Phi]^5))*\[Lambda]0[Sqrt[1 - i\[Phi]^2/ir\[Phi]^2]])/5)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.48) of the paper*)


H$full$i\[Phi]ir\[Phi] = H$loc$i\[Phi]ir\[Phi] + H$log$i\[Phi]ir\[Phi] + H$hered$i\[Phi]ir\[Phi]


(* ::Section:: *)
(*Action variables in terms of energy and angular momentum*)


(* ::Subsection:: *)
(*i\[Phi]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.10) of the paper*)


i\[Phi]$full$\[CurlyEpsilon]j = Sqrt[j]/(c*Sqrt[\[CurlyEpsilon]])


(* ::Subsection:: *)
(*ir*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.9) of the paper*)


ir$loc$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))(1-Sqrt[j]+\[CurlyEpsilon]*(-15/8+3/Sqrt[j]+\[Nu]/8)+\[CurlyEpsilon]^2*(35/128+(35/4-(5*\[Nu])/2)/j^(3/2)+(15*\[Nu])/64+(3*\[Nu]^2)/128+(-15/4+(3*\[Nu])/2)/Sqrt[j])+\[CurlyEpsilon]^3*(21/1024-(105*\[Nu])/1024+(15*\[Nu]^2)/1024+(5*\[Nu]^3)/1024+(-105/4+(109/3-(41*Pi^2)/128)*\[Nu]-(15*\[Nu]^2)/4)/j^(3/2)+(15/16-(15*\[Nu])/16+(3*\[Nu]^2)/4)/Sqrt[j]+(231/4+(-125/2+(123*Pi^2)/128)*\[Nu]+(21*\[Nu]^2)/8)/j^(5/2))+\[CurlyEpsilon]^4*(99/32768-(105*\[Nu])/8192+(105*\[Nu]^2)/16384+(15*\[Nu]^3)/8192+(35*\[Nu]^4)/32768+(1575/64+(-20323/288+(35569*Pi^2)/24576)*\[Nu]+(4045/96-(205*Pi^2)/512)*\[Nu]^2-(15*\[Nu]^3)/4)/j^(3/2)+(32175/64+(-248057/288+(425105*Pi^2)/24576)*\[Nu]+(18925/96-(1025*Pi^2)/256)*\[Nu]^2-(45*\[Nu]^3)/16)/j^(7/2)+((-15*\[Nu]^2)/32+(3*\[Nu]^3)/8)/Sqrt[j]+(-9009/32+(293413/480-(51439*Pi^2)/4096)*\[Nu]+(-7013/32+(123*Pi^2)/32)*\[Nu]^2+(105*\[Nu]^3)/16)/j^(5/2)))


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.49a) of the paper*)


ir$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(7/2)*\[Nu]/(c*j^(3/2)))*(17/6+1291/(18*j^2)-170/(3*j^(3/2))-239/(5*j)+1346/(45*Sqrt[j])+(74/15+170/(3*j^2)-244/(5*j))*(-EulerGamma+Log[(1+Sqrt[j])/(8*j*Sqrt[\[CurlyEpsilon]])]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.49b) of the paper*)


ir$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(7/2)*\[Nu]/(c*j^(3/2)))*((37/5+85/j^2-366/(5*j))*Log[j]+(96*(j^(-2)-j^(-1))*\[Lambda]0[Sqrt[1-j]])/5)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.50b) of the paper*)


ir$full$\[CurlyEpsilon]j = ir$loc$\[CurlyEpsilon]j + ir$log$\[CurlyEpsilon]j + ir$hered$\[CurlyEpsilon]j


(* ::Subsection:: *)
(*ir\[Phi]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.11) of the paper*)


ir\[Phi]$loc$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))*(1+\[CurlyEpsilon]*(-15/8+3/Sqrt[j]+\[Nu]/8)+\[CurlyEpsilon]^2*(35/128+(35/4-(5*\[Nu])/2)/j^(3/2)+(15*\[Nu])/64+(3*\[Nu]^2)/128+(-15/4+(3*\[Nu])/2)/Sqrt[j])+\[CurlyEpsilon]^3*(21/1024-(105*\[Nu])/1024+(15*\[Nu]^2)/1024+(5*\[Nu]^3)/1024+(-105/4+(109/3-(41*Pi^2)/128)*\[Nu]-(15*\[Nu]^2)/4)/j^(3/2)+(15/16-(15*\[Nu])/16+(3*\[Nu]^2)/4)/Sqrt[j]+(231/4+(-125/2+(123*Pi^2)/128)*\[Nu]+(21*\[Nu]^2)/8)/j^(5/2))+\[CurlyEpsilon]^4*(99/32768-(105*\[Nu])/8192+(105*\[Nu]^2)/16384+(15*\[Nu]^3)/8192+(35*\[Nu]^4)/32768+(1575/64+(-20323/288+(35569*Pi^2)/24576)*\[Nu]+(4045/96-(205*Pi^2)/512)*\[Nu]^2-(15*\[Nu]^3)/4)/j^(3/2)+(32175/64+(-248057/288+(425105*Pi^2)/24576)*\[Nu]+(18925/96-(1025*Pi^2)/256)*\[Nu]^2-(45*\[Nu]^3)/16)/j^(7/2)+((-15*\[Nu]^2)/32+(3*\[Nu]^3)/8)/Sqrt[j]+(-9009/32+(293413/480-(51439*Pi^2)/4096)*\[Nu]+(-7013/32+(123*Pi^2)/32)*\[Nu]^2+(105*\[Nu]^3)/16)/j^(5/2)))


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.49a) of the paper*)


ir\[Phi]$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(7/2)*\[Nu]/(c*j^(3/2)))*(17/6+1291/(18*j^2)-170/(3*j^(3/2))-239/(5*j)+1346/(45*Sqrt[j])+(74/15+170/(3*j^2)-244/(5*j))*(-EulerGamma+Log[(1+Sqrt[j])/(8*j*Sqrt[\[CurlyEpsilon]])]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.49b) of the paper*)


ir\[Phi]$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(7/2)*\[Nu]/(c*j^(3/2)))*((37/5+85/j^2-366/(5*j))*Log[j]+(96*(j^(-2)-j^(-1))*\[Lambda]0[Sqrt[1-j]])/5)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.50a) of the paper*)


ir\[Phi]$full$\[CurlyEpsilon]j = ir\[Phi]$loc$\[CurlyEpsilon]j + ir\[Phi]$log$\[CurlyEpsilon]j + ir\[Phi]$hered$\[CurlyEpsilon]j


(* ::Section:: *)
(*Frequencies in terms of action variables*)


(* ::Subsection:: *)
(*n*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D1a) of the paper*)


n$loc$i\[Phi]ir\[Phi] = (1/(G*m))*(ir\[Phi]^(-3)+(-15/(2*ir\[Phi]^5)+9/(ir\[Phi]^4*i\[Phi])+\[Nu]/(2*ir\[Phi]^5))/c^2+(435/(8*ir\[Phi]^7)+105/(4*ir\[Phi]^4*i\[Phi]^3)+54/(ir\[Phi]^5*i\[Phi]^2)-525/(4*ir\[Phi]^6*i\[Phi])+(-45/(8*ir\[Phi]^7)-15/(2*ir\[Phi]^4*i\[Phi]^3)+15/(ir\[Phi]^6*i\[Phi]))*\[Nu]+(3*\[Nu]^2)/(8*ir\[Phi]^7))/c^4+(-6363/(16*ir\[Phi]^9)+693/(4*ir\[Phi]^4*i\[Phi]^5)+315/(ir\[Phi]^5*i\[Phi]^4)-1515/(8*ir\[Phi]^6*i\[Phi]^3)-1350/(ir\[Phi]^7*i\[Phi]^2)+5775/(4*ir\[Phi]^8*i\[Phi])+(805/(16*ir\[Phi]^9)-90/(ir\[Phi]^5*i\[Phi]^4)+405/(2*ir\[Phi]^7*i\[Phi]^2)-525/(2*ir\[Phi]^8*i\[Phi])+(7135/24-(205*Pi^2)/128)/(ir\[Phi]^6*i\[Phi]^3)+(-375/2+(369*Pi^2)/128)/(ir\[Phi]^4*i\[Phi]^5))*\[Nu]+(-45/(8*ir\[Phi]^9)+63/(8*ir\[Phi]^4*i\[Phi]^5)-25/(ir\[Phi]^6*i\[Phi]^3)+21/(ir\[Phi]^8*i\[Phi]))*\[Nu]^2+(5*\[Nu]^3)/(16*ir\[Phi]^9))/c^6+(376515/(128*ir\[Phi]^11)+96525/(64*ir\[Phi]^4*i\[Phi]^7)+20307/(8*ir\[Phi]^5*i\[Phi]^6)-38745/(32*ir\[Phi]^6*i\[Phi]^5)-64305/(8*ir\[Phi]^7*i\[Phi]^4)-323925/(64*ir\[Phi]^8*i\[Phi]^3)+85365/(4*ir\[Phi]^9*i\[Phi]^2)-456327/(32*ir\[Phi]^10*i\[Phi])+(-53565/(128*ir\[Phi]^11)-10395/(2*ir\[Phi]^9*i\[Phi]^2)+51705/(16*ir\[Phi]^10*i\[Phi])+(467473/96-(404795*Pi^2)/4096)/(ir\[Phi]^6*i\[Phi]^5)+(24105/4-(1845*Pi^2)/64)/(ir\[Phi]^7*i\[Phi]^4)+(-5025/2+(1107*Pi^2)/32)/(ir\[Phi]^5*i\[Phi]^6)+(-417473/144+(868903*Pi^2)/24576)/(ir\[Phi]^8*i\[Phi]^3)+(-248057/96+(425105*Pi^2)/8192)/(ir\[Phi]^4*i\[Phi]^7))*\[Nu]+(7725/(128*ir\[Phi]^11)+132/(ir\[Phi]^5*i\[Phi]^6)-1125/(2*ir\[Phi]^7*i\[Phi]^4)+945/(2*ir\[Phi]^9*i\[Phi]^2)-1755/(4*ir\[Phi]^10*i\[Phi])+(18925/32-(3075*Pi^2)/256)/(ir\[Phi]^4*i\[Phi]^7)+(10829/12-(287*Pi^2)/64)/(ir\[Phi]^8*i\[Phi]^3)+(-43215/32+(5535*Pi^2)/256)/(ir\[Phi]^6*i\[Phi]^5))*\[Nu]^2+(-375/(64*ir\[Phi]^11)-135/(16*ir\[Phi]^4*i\[Phi]^7)+315/(8*ir\[Phi]^6*i\[Phi]^5)-105/(2*ir\[Phi]^8*i\[Phi]^3)+27/(ir\[Phi]^10*i\[Phi]))*\[Nu]^3+(35*\[Nu]^4)/(128*ir\[Phi]^11))/c^8)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D1b) of the paper*)


n$log$i\[Phi]ir\[Phi] = (\[Nu]/(c^8*G*m))*(1291/(6*ir\[Phi]^4*i\[Phi]^7)-680/(3*ir\[Phi]^5*i\[Phi]^6)-239/(ir\[Phi]^6*i\[Phi]^5)+2692/(15*ir\[Phi]^7*i\[Phi]^4)+119/(6*ir\[Phi]^8*i\[Phi]^3)+(-170/(ir\[Phi]^3*i\[Phi]^7)-340/(3*ir\[Phi]^4*i\[Phi]^6)+732/(5*ir\[Phi]^5*i\[Phi]^5)+488/(5*ir\[Phi]^6*i\[Phi]^4)-74/(5*ir\[Phi]^7*i\[Phi]^3)-148/(15*ir\[Phi]^8*i\[Phi]^2))/(ir\[Phi]+i\[Phi])+(170/(ir\[Phi]^4*i\[Phi]^7)-244/(ir\[Phi]^6*i\[Phi]^5)+518/(15*ir\[Phi]^8*i\[Phi]^3))*(-EulerGamma+Log[(c*ir\[Phi]^2*(ir\[Phi]+i\[Phi]))/(8*i\[Phi]^2)]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D1c) of the paper*)


n$hered$i\[Phi]ir\[Phi] = (\[Nu]/(c^8*G*m))*(170/(ir\[Phi]^4*i\[Phi]^7)-732/(5*ir\[Phi]^6*i\[Phi]^5)+74/(5*ir\[Phi]^8*i\[Phi]^3)+(-510/(ir\[Phi]^4*i\[Phi]^7)+732/(ir\[Phi]^6*i\[Phi]^5)-518/(5*ir\[Phi]^8*i\[Phi]^3))*Log[ir\[Phi]/i\[Phi]]+(288/(5*ir\[Phi]^4*i\[Phi]^7)-96/(ir\[Phi]^6*i\[Phi]^5))*\[Lambda]0[Sqrt[1-i\[Phi]^2/ir\[Phi]^2]]-(96*Sqrt[1-i\[Phi]^2/ir\[Phi]^2]*Derivative[1][\[Lambda]0][Sqrt[1-i\[Phi]^2/ir\[Phi]^2]])/(5*ir\[Phi]^6*i\[Phi]^5))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.2a) of the paper*)


n$full$i\[Phi]ir\[Phi] = n$loc$i\[Phi]ir\[Phi] + n$log$i\[Phi]ir\[Phi] + n$hered$i\[Phi]ir\[Phi]


(* ::Subsection:: *)
(*\[Omega]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D2a) of the paper*)


\[Omega]$loc$i\[Phi]ir\[Phi] = (1/(G*m))*(ir\[Phi]^(-3)+(-15/(2*ir\[Phi]^5)+3/(ir\[Phi]^3*i\[Phi]^2)+9/(ir\[Phi]^4*i\[Phi])+\[Nu]/(2*ir\[Phi]^5))/c^2+(435/(8*ir\[Phi]^7)+105/(4*ir\[Phi]^3*i\[Phi]^4)+213/(4*ir\[Phi]^4*i\[Phi]^3)+111/(4*ir\[Phi]^5*i\[Phi]^2)-525/(4*ir\[Phi]^6*i\[Phi])+(-45/(8*ir\[Phi]^7)-15/(2*ir\[Phi]^3*i\[Phi]^4)-15/(2*ir\[Phi]^4*i\[Phi]^3)+3/(ir\[Phi]^5*i\[Phi]^2)+15/(ir\[Phi]^6*i\[Phi]))*\[Nu]+(3*\[Nu]^2)/(8*ir\[Phi]^7))/c^4+(-6363/(16*ir\[Phi]^9)+1155/(4*ir\[Phi]^3*i\[Phi]^6)+1953/(4*ir\[Phi]^4*i\[Phi]^5)+1611/(8*ir\[Phi]^5*i\[Phi]^4)-5115/(8*ir\[Phi]^6*i\[Phi]^3)-4575/(4*ir\[Phi]^7*i\[Phi]^2)+5775/(4*ir\[Phi]^8*i\[Phi])+(805/(16*ir\[Phi]^9)+165/(ir\[Phi]^7*i\[Phi]^2)-525/(2*ir\[Phi]^8*i\[Phi])+(8755/24-(205*Pi^2)/128)/(ir\[Phi]^6*i\[Phi]^3)+(707/8-(123*Pi^2)/128)/(ir\[Phi]^5*i\[Phi]^4)+(-555/2+(369*Pi^2)/128)/(ir\[Phi]^4*i\[Phi]^5)+(-625/2+(615*Pi^2)/128)/(ir\[Phi]^3*i\[Phi]^6))*\[Nu]+(-45/(8*ir\[Phi]^9)+105/(8*ir\[Phi]^3*i\[Phi]^6)+63/(8*ir\[Phi]^4*i\[Phi]^5)-15/(ir\[Phi]^5*i\[Phi]^4)-25/(ir\[Phi]^6*i\[Phi]^3)+3/(ir\[Phi]^7*i\[Phi]^2)+21/(ir\[Phi]^8*i\[Phi]))*\[Nu]^2+(5*\[Nu]^3)/(16*ir\[Phi]^9))/c^6+(376515/(128*ir\[Phi]^11)+225225/(64*ir\[Phi]^3*i\[Phi]^8)+340209/(64*ir\[Phi]^4*i\[Phi]^7)+42483/(32*ir\[Phi]^5*i\[Phi]^6)-210225/(32*ir\[Phi]^6*i\[Phi]^5)-653265/(64*ir\[Phi]^7*i\[Phi]^4)+17535/(64*ir\[Phi]^8*i\[Phi]^3)+632217/(32*ir\[Phi]^9*i\[Phi]^2)-456327/(32*ir\[Phi]^10*i\[Phi])+(-53565/(128*ir\[Phi]^11)-77415/(16*ir\[Phi]^9*i\[Phi]^2)+51705/(16*ir\[Phi]^10*i\[Phi])+(853153/96-(483515*Pi^2)/4096)/(ir\[Phi]^6*i\[Phi]^5)+(226273/96-(263099*Pi^2)/4096)/(ir\[Phi]^5*i\[Phi]^6)+(229621/48-(112031*Pi^2)/8192)/(ir\[Phi]^7*i\[Phi]^4)+(-604583/144+(868903*Pi^2)/24576)/(ir\[Phi]^8*i\[Phi]^3)+(-609857/96+(850193*Pi^2)/8192)/(ir\[Phi]^4*i\[Phi]^7)+(-1736399/288+(2975735*Pi^2)/24576)/(ir\[Phi]^3*i\[Phi]^8))*\[Nu]+(7725/(128*ir\[Phi]^11)+1695/(4*ir\[Phi]^9*i\[Phi]^2)-1755/(4*ir\[Phi]^10*i\[Phi])+(132475/96-(7175*Pi^2)/256)/(ir\[Phi]^3*i\[Phi]^8)+(25261/32-(3075*Pi^2)/256)/(ir\[Phi]^4*i\[Phi]^7)+(24493/24-(287*Pi^2)/64)/(ir\[Phi]^8*i\[Phi]^3)+(-703/4-(123*Pi^2)/64)/(ir\[Phi]^7*i\[Phi]^4)+(-55215/32+(5535*Pi^2)/256)/(ir\[Phi]^6*i\[Phi]^5)+(-38991/32+(5535*Pi^2)/256)/(ir\[Phi]^5*i\[Phi]^6))*\[Nu]^2+(-375/(64*ir\[Phi]^11)-315/(16*ir\[Phi]^3*i\[Phi]^8)-135/(16*ir\[Phi]^4*i\[Phi]^7)+315/(8*ir\[Phi]^5*i\[Phi]^6)+315/(8*ir\[Phi]^6*i\[Phi]^5)-45/(2*ir\[Phi]^7*i\[Phi]^4)-105/(2*ir\[Phi]^8*i\[Phi]^3)+3/(ir\[Phi]^9*i\[Phi]^2)+27/(ir\[Phi]^10*i\[Phi]))*\[Nu]^3+(35*\[Nu]^4)/(128*ir\[Phi]^11))/c^8)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D2b) of the paper*)


\[Omega]$log$i\[Phi]ir\[Phi] = (\[Nu]/(c^8*G*m))*(9037/(18*ir\[Phi]^3*i\[Phi]^8)-749/(6*ir\[Phi]^4*i\[Phi]^7)-1397/(3*ir\[Phi]^5*i\[Phi]^6)-5371/(45*ir\[Phi]^6*i\[Phi]^5)+5639/(30*ir\[Phi]^7*i\[Phi]^4)+119/(6*ir\[Phi]^8*i\[Phi]^3)+(340/(3*ir\[Phi]^2*i\[Phi]^8)-340/(3*ir\[Phi]^3*i\[Phi]^7)-3164/(15*ir\[Phi]^4*i\[Phi]^6)+488/(5*ir\[Phi]^5*i\[Phi]^5)+1612/(15*ir\[Phi]^6*i\[Phi]^4)-148/(15*ir\[Phi]^7*i\[Phi]^3)-148/(15*ir\[Phi]^8*i\[Phi]^2))/(ir\[Phi]+i\[Phi])+(1190/(3*ir\[Phi]^3*i\[Phi]^8)+170/(ir\[Phi]^4*i\[Phi]^7)-244/(ir\[Phi]^5*i\[Phi]^6)-244/(ir\[Phi]^6*i\[Phi]^5)+74/(5*ir\[Phi]^7*i\[Phi]^4)+518/(15*ir\[Phi]^8*i\[Phi]^3))*(-EulerGamma+Log[(c*ir\[Phi]^2*(ir\[Phi]+i\[Phi]))/(8*i\[Phi]^2)]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D2c) of the paper*)


\[Omega]$hered$i\[Phi]ir\[Phi] = (\[Nu]/(c^8*G*m))*(-170/(ir\[Phi]^3*i\[Phi]^8)+170/(ir\[Phi]^4*i\[Phi]^7)+732/(5*ir\[Phi]^5*i\[Phi]^6)-732/(5*ir\[Phi]^6*i\[Phi]^5)-74/(5*ir\[Phi]^7*i\[Phi]^4)+74/(5*ir\[Phi]^8*i\[Phi]^3)+(-1190/(ir\[Phi]^3*i\[Phi]^8)-510/(ir\[Phi]^4*i\[Phi]^7)+732/(ir\[Phi]^5*i\[Phi]^6)+732/(ir\[Phi]^6*i\[Phi]^5)-222/(5*ir\[Phi]^7*i\[Phi]^4)-518/(5*ir\[Phi]^8*i\[Phi]^3))*Log[ir\[Phi]/i\[Phi]]+(672/(5*ir\[Phi]^3*i\[Phi]^8)+288/(5*ir\[Phi]^4*i\[Phi]^7)-96/(ir\[Phi]^5*i\[Phi]^6)-96/(ir\[Phi]^6*i\[Phi]^5))*\[Lambda]0[Sqrt[1-i\[Phi]^2/ir\[Phi]^2]]+(96*(1/(ir\[Phi]^5*i\[Phi]^6)-1/(ir\[Phi]^6*i\[Phi]^5))*Sqrt[1-i\[Phi]^2/ir\[Phi]^2]*Derivative[1][\[Lambda]0][Sqrt[1-i\[Phi]^2/ir\[Phi]^2]])/5)


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.2b) of the paper*)


\[Omega]$full$i\[Phi]ir\[Phi] = \[Omega]$loc$i\[Phi]ir\[Phi] + \[Omega]$log$i\[Phi]ir\[Phi] + \[Omega]$hered$i\[Phi]ir\[Phi]


(* ::Section:: *)
(*Frequencies in terms of energy and angular momentum*)


(* ::Subsection:: *)
(*n*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D3a) of the paper*)


n$loc$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)/(G*m))*(1+\[CurlyEpsilon]*(-15/8+\[Nu]/8)+\[CurlyEpsilon]^2*(555/128+(15*\[Nu])/64+(11*\[Nu]^2)/128+(-15/2+3*\[Nu])/Sqrt[j])+\[CurlyEpsilon]^3*(-9795/1024-(1665*\[Nu])/1024-(105*\[Nu]^2)/1024+(45*\[Nu]^3)/1024+(-105/2+(218/3-(41*Pi^2)/64)*\[Nu]-(15*\[Nu]^2)/2)/j^(3/2)+(255/8-(135*\[Nu])/8+(15*\[Nu]^2)/4)/Sqrt[j])+\[CurlyEpsilon]^4*(698643/32768+(48975*\[Nu])/8192+(6105*\[Nu]^2)/16384-(345*\[Nu]^3)/8192+(723*\[Nu]^4)/32768+(225/4-45*\[Nu]+9*\[Nu]^2)/j+(4725/16+(-5111/9+(50329*Pi^2)/6144)*\[Nu]+(1289/6-(451*Pi^2)/256)*\[Nu]^2-(135*\[Nu]^3)/8)/j^(3/2)+(-3375/32+(825*\[Nu])/16-(525*\[Nu]^2)/32+(57*\[Nu]^3)/16)/Sqrt[j]+(-9009/16+(293413/240-(51439*Pi^2)/2048)*\[Nu]+(-7013/16+(123*Pi^2)/16)*\[Nu]^2+(105*\[Nu]^3)/8)/j^(5/2)))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D3b) of the paper*)


n$log$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu]/(G*(1+Sqrt[j])*j*m))*(22/15-170/j^(5/2)-170/j^2-88/(15*j^(3/2))+1376/(15*j)+1294/(15*Sqrt[j])+(-148/15+244/(5*j^(3/2))+244/(5*j)-148/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D3c) of the paper*)


n$hered$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu])/(G*j^(3/2)*m)*(74/5+170/j^2-732/(5*j)+(148/5-732/(5*j))*Log[j]-(192*\[Lambda]0[Sqrt[1-j]])/(5*j)-(96*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/(5*j))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.4a) of the paper*)


n$full$\[CurlyEpsilon]j = n$loc$\[CurlyEpsilon]j + n$log$\[CurlyEpsilon]j + n$hered$\[CurlyEpsilon]j


(* ::Subsection:: *)
(*\[Omega]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D4a) of the paper*)


\[Omega]$loc$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)/(G*m))*(1+\[CurlyEpsilon]*(-15/8+3/j+\[Nu]/8)+\[CurlyEpsilon]^2*(555/128+(105/4-(15*\[Nu])/2)/j^2+(15*\[Nu])/64+(11*\[Nu]^2)/128+(-75/8+(15*\[Nu])/8)/j+(-15/2+3*\[Nu])/Sqrt[j])+\[CurlyEpsilon]^3*(-9795/1024-(1665*\[Nu])/1024-(105*\[Nu]^2)/1024+(45*\[Nu]^3)/1024+(-4095/32+(4043/32-(123*Pi^2)/128)*\[Nu]-(195*\[Nu]^2)/16)/j^2+(-75+(245/3-(41*Pi^2)/64)*\[Nu]-(15*\[Nu]^2)/2)/j^(3/2)+(2685/128-(225*\[Nu])/64+(153*\[Nu]^2)/128)/j+(255/8-(135*\[Nu])/8+(15*\[Nu]^2)/4)/Sqrt[j]+(1155/4+(-625/2+(615*Pi^2)/128)*\[Nu]+(105*\[Nu]^2)/8)/j^3)+\[CurlyEpsilon]^4*(698643/32768+(48975*\[Nu])/8192+(6105*\[Nu]^2)/16384-(345*\[Nu]^3)/8192+(723*\[Nu]^4)/32768+(225225/64+(-1736399/288+(2975735*Pi^2)/24576)*\[Nu]+(132475/96-(7175*Pi^2)/256)*\[Nu]^2-(315*\[Nu]^3)/16)/j^4+(6705/16+(-46153/72+(50329*Pi^2)/6144)*\[Nu]+(2767/12-(451*Pi^2)/256)*\[Nu]^2-(135*\[Nu]^3)/8)/j^(3/2)+(171675/512+(-173677/384+(50329*Pi^2)/8192)*\[Nu]+(82751/512-(1353*Pi^2)/1024)*\[Nu]^2-(3405*\[Nu]^3)/256)/j^2+(9765/1024-(43395*\[Nu])/1024+(6891*\[Nu]^2)/1024+(747*\[Nu]^3)/1024)/j+(-3375/32+(825*\[Nu])/16-(525*\[Nu]^2)/32+(57*\[Nu]^3)/16)/Sqrt[j]+(-14679/16+(378133/240-(55375*Pi^2)/2048)*\[Nu]+(-7733/16+(123*Pi^2)/16)*\[Nu]^2+(105*\[Nu]^3)/8)/j^(5/2)+(-31185/16+(44141/12-(294095*Pi^2)/4096)*\[Nu]+(-74205/64+(20295*Pi^2)/1024)*\[Nu]^2+(2205*\[Nu]^3)/64)/j^3))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D4b) of the paper*)


\[Omega]$log$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu]/(G*m*(1+Sqrt[j])*j))*(22/15+11077/(18*j^3)+877/(18*j^(5/2))-4233/(5*j^2)-7831/(45*j^(3/2))+20677/(90*j)+997/(10*Sqrt[j])+(-148/15-595/(3*j^3)-595/(3*j^(5/2))+122/j^2+854/(5*j^(3/2))+207/(5*j)-259/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D4c) of the paper*)


\[Omega]$hered$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu]/(G*m*j^(3/2)))*(74/5-170/j^(5/2)+170/j^2+732/(5*j^(3/2))-732/(5*j)-74/(5*Sqrt[j])+(148/5+595/j^(5/2)-366/j^(3/2)-732/(5*j)+111/(5*Sqrt[j]))*Log[j]+(672/(5*j^(5/2))-96/j^(3/2)-192/(5*j))*\[Lambda]0[Sqrt[1-j]]+(96/(5*j^(3/2))-96/(5*j))*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.4b) of the paper*)


\[Omega]$full$\[CurlyEpsilon]j = \[Omega]$loc$\[CurlyEpsilon]j + \[Omega]$log$\[CurlyEpsilon]j +\[Omega]$hered$\[CurlyEpsilon]j


(* ::Subsection:: *)
(*P*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D5a) of the paper*)


P$loc$\[CurlyEpsilon]j = (2*Pi*G*m/(c^3*\[CurlyEpsilon]^(3/2)))*(1+\[CurlyEpsilon]*(15/8-\[Nu]/8)+\[CurlyEpsilon]^2*(-105/128+(15/2-3*\[Nu])/Sqrt[j]-(45*\[Nu])/64-(9*\[Nu]^2)/128)+\[CurlyEpsilon]^3*(-105/1024+(525*\[Nu])/1024-(75*\[Nu]^2)/1024-(25*\[Nu]^3)/1024+(-15/4+(15*\[Nu])/4-3*\[Nu]^2)/Sqrt[j]+(105/2+(-218/3+(41*Pi^2)/64)*\[Nu]+(15*\[Nu]^2)/2)/j^(3/2))+\[CurlyEpsilon]^4*(-693/32768+(735*\[Nu])/8192-(735*\[Nu]^2)/16384-(105*\[Nu]^3)/8192-(245*\[Nu]^4)/32768+(9009/16+(-293413/240+(51439*Pi^2)/2048)*\[Nu]+(7013/16-(123*Pi^2)/16)*\[Nu]^2-(105*\[Nu]^3)/8)/j^(5/2)+((45*\[Nu]^2)/16-(9*\[Nu]^3)/4)/Sqrt[j]+(-1575/16+(20323/72-(35569*Pi^2)/6144)*\[Nu]+(-4045/24+(205*Pi^2)/128)*\[Nu]^2+15*\[Nu]^3)/j^(3/2)))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D5b) of the paper*)


P$log$\[CurlyEpsilon]j = (2*Pi*G*m*\[CurlyEpsilon]^4*\[Nu]/(c^3*(1+Sqrt[j])*j))*(-44/15+340/j^(5/2)+340/j^2+176/(15*j^(3/2))-2752/(15*j)-2588/(15*Sqrt[j])+(296/15-488/(5*j^(3/2))-488/(5*j)+296/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D5c) of the paper*)


P$hered$\[CurlyEpsilon]j = (2*G*m*Pi*\[CurlyEpsilon]^4*\[Nu]/(c^3*(1+Sqrt[j])*j))*(-266/15+170/j^(5/2)+170/j^2+2372/(15*j^(3/2))-556/(15*j)-562/(3*Sqrt[j])+(296/15-(488*(j^(-3/2)+j^(-1)))/5+296/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/8]+Log[j]/2+Log[\[CurlyEpsilon]])+(192*(j^(-3/2)+j^(-1))*\[Lambda]0[Sqrt[1-j]])/5+(96*(j^(-3/2)+j^(-1))*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/5)


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.6a) of the paper*)


P$full$\[CurlyEpsilon]j = P$loc$\[CurlyEpsilon]j + P$log$\[CurlyEpsilon]j + P$hered$\[CurlyEpsilon]j


(* ::Subsection:: *)
(*K*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D6a) of the paper*)


K$loc$\[CurlyEpsilon]j = 1+(3*\[CurlyEpsilon])/j+\[CurlyEpsilon]^2*((105/4-(15*\[Nu])/2)/j^2+(-15/4+(3*\[Nu])/2)/j)+\[CurlyEpsilon]^3*((-315/4+(109-(123*Pi^2)/128)*\[Nu]-(45*\[Nu]^2)/4)/j^2+(15/16-(15*\[Nu])/16+(3*\[Nu]^2)/4)/j+(1155/4+(-625/2+(615*Pi^2)/128)*\[Nu]+(105*\[Nu]^2)/8)/j^3)+\[CurlyEpsilon]^4*((225225/64+(-1736399/288+(2975735*Pi^2)/24576)*\[Nu]+(132475/96-(7175*Pi^2)/256)*\[Nu]^2-(315*\[Nu]^3)/16)/j^4+(4725/64+(-20323/96+(35569*Pi^2)/8192)*\[Nu]+(4045/32-(615*Pi^2)/512)*\[Nu]^2-(45*\[Nu]^3)/4)/j^2+((-15*\[Nu]^2)/32+(3*\[Nu]^3)/8)/j+(-45045/32+(293413/96-(257195*Pi^2)/4096)*\[Nu]+(-35065/32+(615*Pi^2)/32)*\[Nu]^2+(525*\[Nu]^3)/16)/j^3)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D6b) of the paper*)


K$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^4*\[Nu]*(403/30+11077/(18*j^(5/2))+3937/(18*j^2)-3383/(5*j^(3/2))-7567/(45*j)+12421/(90*Sqrt[j])+(-37/5-595/(3*j^(5/2))-595/(3*j^2)+122/j^(3/2)+122/j-37/(5*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]])))/((1+Sqrt[j])*j^(3/2))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D6c) of the paper*)


K$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^4*\[Nu]/j^2)*(-74/5-170/j^2+732/(5*j)+(111/5+595/j^2-366/j)*Log[j]+(672/(5*j^2)-96/j)*\[Lambda]0[Sqrt[1-j]]+(96*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/(5*j))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.6b) of the paper*)


K$full$\[CurlyEpsilon]j = K$loc$\[CurlyEpsilon]j + K$log$\[CurlyEpsilon]j + K$hered$\[CurlyEpsilon]j


(* ::Subsection:: *)
(*x*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D7a) of the paper*)


x$loc$\[CurlyEpsilon]j = \[CurlyEpsilon]+\[CurlyEpsilon]^2*(-5/4+2/j+\[Nu]/12)+\[CurlyEpsilon]^3*(5/2+(33/2-5*\[Nu])/j^2+(5*\[Nu])/24+\[Nu]^2/18+(-5+(7*\[Nu])/6)/j+(-5+2*\[Nu])/Sqrt[j])+\[CurlyEpsilon]^4*(-235/48-(25*\[Nu])/24-(25*\[Nu]^2)/576+(35*\[Nu]^3)/1296+(-565/8+(1903/24-(41*Pi^2)/64)*\[Nu]-(95*\[Nu]^2)/12)/j^2+(-45+(472/9-(41*Pi^2)/96)*\[Nu]-5*\[Nu]^2)/j^(3/2)+(35/4-(5*\[Nu])/3+(25*\[Nu]^2)/36)/j+(145/8-(235*\[Nu])/24+(29*\[Nu]^2)/12)/Sqrt[j]+(529/3+(-610/3+(205*Pi^2)/64)*\[Nu]+(35*\[Nu]^2)/4)/j^3)+\[CurlyEpsilon]^5*(241/24+(235*\[Nu])/72+(55*\[Nu]^2)/288-(85*\[Nu]^3)/5184+(25*\[Nu]^4)/1944+(202531/96+(-1631819/432+(2857655*Pi^2)/36864)*\[Nu]+(130315/144-(7175*Pi^2)/384)*\[Nu]^2-(105*\[Nu]^3)/8)/j^4+(895/4+(-81311/216+(47869*Pi^2)/9216)*\[Nu]+(31301/216-(2665*Pi^2)/2304)*\[Nu]^2-(265*\[Nu]^3)/24)/j^(3/2)+(4825/32+(-17429/72+(45409*Pi^2)/12288)*\[Nu]+(14219/144-(41*Pi^2)/48)*\[Nu]^2-(605*\[Nu]^3)/72)/j^2+(1385/96-(1165*\[Nu])/48+(575*\[Nu]^2)/144+(65*\[Nu]^3)/162)/j+(-6875/128+(625*\[Nu])/24-(10535*\[Nu]^2)/1152+(1279*\[Nu]^3)/576)/Sqrt[j]+(-4223/8+(38797/40-(18021*Pi^2)/1024)*\[Nu]+(-7493/24+(41*Pi^2)/8)*\[Nu]^2+(35*\[Nu]^3)/4)/j^(5/2)+(-52295/48+(319793/144-(277859*Pi^2)/6144)*\[Nu]+(-53885/72+(10045*Pi^2)/768)*\[Nu]^2+(1085*\[Nu]^3)/48)/j^3)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D7b) of the paper*)


x$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/((1+Sqrt[j])*j))*(44/45+11077/(27*j^3)+877/(27*j^(5/2))-2822/(5*j^2)-15662/(135*j^(3/2))+20677/(135*j)+997/(15*Sqrt[j])+(-296/45-1190/(9*j^3)-1190/(9*j^(5/2))+244/(3*j^2)+1708/(15*j^(3/2))+138/(5*j)-518/(45*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D7c) of the paper*)


x$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/j^(3/2))*(148/15-340/(3*j^(5/2))+340/(3*j^2)+488/(5*j^(3/2))-488/(5*j)-148/(15*Sqrt[j])+(296/15+1190/(3*j^(5/2))-244/j^(3/2)-488/(5*j)+74/(5*Sqrt[j]))*Log[j]+(448/(5*j^(5/2))-64/j^(3/2)-128/(5*j))*\[Lambda]0[Sqrt[1-j]]+(64*(j^(-3/2)-j^(-1))*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/5)


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.10a) of the paper*)


x$full$\[CurlyEpsilon]j = x$loc$\[CurlyEpsilon]j + x$log$\[CurlyEpsilon]j + x$hered$\[CurlyEpsilon]j


(* ::Subsection:: *)
(*\[Iota]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D8a) of the paper*)


\[Iota]$loc$\[CurlyEpsilon]j = j+\[CurlyEpsilon]*(-27/4+(5*\[Nu])/2-(5*j*\[Nu])/12)+\[CurlyEpsilon]^2*(205/16+(-1201/48+(41*Pi^2)/128)*\[Nu]+(35*\[Nu]^2)/24+Sqrt[j]*(-5+2*\[Nu])+j*(35/16+\[Nu]^2/72)+(-331/16+(725/12-(205*Pi^2)/128)*\[Nu]+(15*\[Nu]^2)/8)/j)+\[CurlyEpsilon]^3*(-135/8+(6583/288-(25729*Pi^2)/24576)*\[Nu]+(-2771/288+(41*Pi^2)/384)*\[Nu]^2+(125*\[Nu]^3)/144+(-5/4+(202/9-(41*Pi^2)/96)*\[Nu])/Sqrt[j]+Sqrt[j]*(95/8-(115*\[Nu])/24+(17*\[Nu]^2)/12)+j*(-415/192-(385*\[Nu])/192-\[Nu]^3/1296)+(-15937/96+(60971/216-(909335*Pi^2)/73728)*\[Nu]+(-7675/288+(1025*Pi^2)/768)*\[Nu]^2+(5*\[Nu]^3)/16)/j^2+(1335/16+(-144977/576+(163715*Pi^2)/12288)*\[Nu]+(13625/144-(5125*Pi^2)/1536)*\[Nu]^2+(95*\[Nu]^3)/32)/j)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D8b) of the paper*)


\[Iota]$log$\[CurlyEpsilon]j = (Sqrt[j]*\[CurlyEpsilon]^3*\[Nu]/(1+Sqrt[j]))*(-403/90-11077/(54*j^(5/2))-3937/(54*j^2)+3383/(15*j^(3/2))+7567/(135*j)-12421/(270*Sqrt[j])+(37/15+595/(9*j^(5/2))+595/(9*j^2)-122/(3*j^(3/2))-122/(3*j)+37/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (D8c) of the paper*)


\[Iota]$hered$\[CurlyEpsilon]j = \[CurlyEpsilon]^3*\[Nu]*(74/15+170/(3*j^2)-244/(5*j)+(-37/5-595/(3*j^2)+122/j)*Log[j]+(-224/(5*j^2)+32/j)*\[Lambda]0[Sqrt[1-j]]-(32*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/(5*j))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.10b) of the paper*)


\[Iota]$full$\[CurlyEpsilon]j = \[Iota]$loc$\[CurlyEpsilon]j + \[Iota]$log$\[CurlyEpsilon]j + \[Iota]$hered$\[CurlyEpsilon]j


(* ::Section:: *)
(*Energy and angular momentum in terms of frequencies*)


(* ::Subsection:: *)
(*\[CurlyEpsilon]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12a) of the paper*)


\[CurlyEpsilon]$loc$x\[Iota] = x+x^2*(5/4-2/\[Iota]-\[Nu]/12)+x^3*(5/8+5/\[Iota]^2+(5-2*\[Nu])/Sqrt[\[Iota]]+(-5+\[Nu]/3)/\[Iota]-(5*\[Nu])/8-\[Nu]^2/24)+x^4*(-185/192-40/(3*\[Iota]^3)+(35/2-(7*\[Nu])/6)/\[Iota]^2-(75*\[Nu])/64-(25*\[Nu]^2)/288-(35*\[Nu]^3)/5184+(105/8-(35*\[Nu])/6-(7*\[Nu]^2)/6)/Sqrt[\[Iota]]+(-15/4+(15*\[Nu])/4+\[Nu]^2/4)/\[Iota]+(-95/8+(-211/9+(41*Pi^2)/96)*\[Nu]+(5*\[Nu]^2)/2)/\[Iota]^(3/2))+x^5*(-931/384+110/(3*\[Iota]^4)+(245*\[Nu])/1152+(245*\[Nu]^2)/1152+(175*\[Nu]^3)/5184+(77*\[Nu]^4)/31104+(-175/3+(35*\[Nu])/9)/\[Iota]^3+(135/8-(135*\[Nu])/8-(9*\[Nu]^2)/8)/\[Iota]^2+(1575/128-(865*\[Nu])/64-(65*\[Nu]^2)/32-(5*\[Nu]^3)/16)/Sqrt[\[Iota]]+(935/24-(125*\[Nu])/8+(205*\[Nu]^2)/36+(35*\[Nu]^3)/648)/\[Iota]+(-3255/64+(-26611/864-(10969*Pi^2)/9216)*\[Nu]+(-6757/432+(205*Pi^2)/576)*\[Nu]^2+(65*\[Nu]^3)/24)/\[Iota]^(3/2)+(5723/128+(318371/2880+(15359*Pi^2)/3072)*\[Nu]+(679/32-(123*Pi^2)/64)*\[Nu]^2+(55*\[Nu]^3)/16)/\[Iota]^(5/2))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12b) of the paper*)


\[CurlyEpsilon]$log$x\[Iota] = (x^5*\[Nu]/((1+Sqrt[\[Iota]])*\[Iota]))*(-44/45+340/(3*\[Iota]^(5/2))+340/(3*\[Iota]^2)+176/(45*\[Iota]^(3/2))-2752/(45*\[Iota])-2588/(45*Sqrt[\[Iota]])+(296/45-488/(15*\[Iota]^(3/2))-488/(15*\[Iota])+296/(45*Sqrt[\[Iota]]))*(2*EulerGamma+Log[x]-2*Log[(1+Sqrt[\[Iota]])/(8*\[Iota])]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12c) of the paper*)


\[CurlyEpsilon]$hered$x\[Iota] = (x^5*\[Nu]/\[Iota]^(3/2))*(-148/15-340/(3*\[Iota]^2)+488/(5*\[Iota])+(-296/15+488/(5*\[Iota]))*Log[\[Iota]]+(128*\[Lambda]0[Sqrt[1-\[Iota]]])/(5*\[Iota])+(64*Sqrt[1-\[Iota]]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/(5*\[Iota]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.11a) of the paper*)


\[CurlyEpsilon]$full$x\[Iota] = \[CurlyEpsilon]$log$x\[Iota] + \[CurlyEpsilon]$loc$x\[Iota] +\[CurlyEpsilon]$hered$x\[Iota]


(* ::Subsection:: *)
(*j*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12d) of the paper*)


j$loc$x\[Iota] = \[Iota]+x*(27/4-(5*\[Nu])/2+(5*\[Iota]*\[Nu])/12)+x^2*(-35/8+Sqrt[\[Iota]]*(5-2*\[Nu])+(373/16-(41*Pi^2)/128)*\[Nu]-(55*\[Nu]^2)/24+(115/16+(-665/12+(205*Pi^2)/128)*\[Nu]-(15*\[Nu]^2)/8)/\[Iota]+\[Iota]*(-35/16+(25*\[Nu])/48+\[Nu]^2/8))+x^3*(-1085/64+(23689/576+(6049*Pi^2)/24576)*\[Nu]+(3173/288-(287*Pi^2)/1536)*\[Nu]^2-(65*\[Nu]^3)/48+Sqrt[\[Iota]]*(5/8+(25*\[Nu])/6-(19*\[Nu]^2)/6)+(255/8+(-481/9+(41*Pi^2)/96)*\[Nu]+(15*\[Nu]^2)/2)/Sqrt[\[Iota]]+(-4345/192+(351151/864-(360025*Pi^2)/73728)*\[Nu]+(-7505/72+(1025*Pi^2)/384)*\[Nu]^2-5*\[Nu]^3)/\[Iota]^2+(-455/32+(1559/576-(98771*Pi^2)/12288)*\[Nu]+(-5765/72+(4715*Pi^2)/1536)*\[Nu]^2-(85*\[Nu]^3)/32)/\[Iota]+\[Iota]*(-635/192+(155*\[Nu])/192+(5*\[Nu]^2)/36+(91*\[Nu]^3)/5184))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12e) of the paper*)


j$log$x\[Iota] = (x^3*Sqrt[\[Iota]]*\[Nu]/(1+Sqrt[\[Iota]]))*(403/90+11077/(54*\[Iota]^(5/2))+3937/(54*\[Iota]^2)-3383/(15*\[Iota]^(3/2))-7567/(135*\[Iota])+12421/(270*Sqrt[\[Iota]])+(-37/15-595/(9*\[Iota]^(5/2))-595/(9*\[Iota]^2)+122/(3*\[Iota]^(3/2))+122/(3*\[Iota])-37/(15*Sqrt[\[Iota]]))*(2*EulerGamma+Log[x]-2*Log[(1+Sqrt[\[Iota]])/(8*\[Iota])]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12f) of the paper*)


j$hered$x\[Iota] = x^3*\[Nu]*(-74/15-170/(3*\[Iota]^2)+244/(5*\[Iota])+(37/5+595/(3*\[Iota]^2)-122/\[Iota])*Log[\[Iota]]+(224/(5*\[Iota]^2)-32/\[Iota])*\[Lambda]0[Sqrt[1-\[Iota]]]+(32*Sqrt[1-\[Iota]]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/(5*\[Iota]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.11b) of the paper*)


j$full$x\[Iota] = j$log$x\[Iota] + j$loc$x\[Iota] +j$hered$x\[Iota]


(* ::Section:: *)
(*Redshift*)


(* ::Subsection:: *)
(*In terms of energy and angular momentum*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6a) of the paper*)


z1$loc$\[CurlyEpsilon]j = 1+\[CurlyEpsilon]*(-3/4+(3*\[Delta])/4+\[Nu]/2)+\[CurlyEpsilon]^2*(15/8+(-3+3*\[Delta])/Sqrt[j]+\[Delta]*(-15/8+(3*\[Nu])/16)-(3*\[Nu])/16+\[Nu]^2/4)+\[CurlyEpsilon]^3*(-65/16-(3*\[Nu]^2)/32+\[Nu]^3/8+(-35/2+\[Delta]*(35/2-(25*\[Nu])/4)+(25*\[Nu])/4-5*\[Nu]^2)/j^(3/2)+\[Delta]*(65/16+(3*\[Nu]^2)/32)+(105/8-(33*\[Nu])/8+3*\[Nu]^2+\[Delta]*(-105/8+(33*\[Nu])/8))/Sqrt[j])+\[CurlyEpsilon]^4*(291/32+(65*\[Nu])/64+(15*\[Nu]^2)/128-(3*\[Nu]^3)/64+\[Nu]^4/16+\[Delta]*(-291/32-(65*\[Nu])/64-(15*\[Nu]^2)/128+(3*\[Nu]^3)/64)+(45/2-9*\[Nu]+\[Delta]*(-45/2+9*\[Nu]))/j+(1785/16+(-13543/96+(287*Pi^2)/256)*\[Nu]+(9391/96-(41*Pi^2)/64)*\[Nu]^2-(125*\[Nu]^3)/8+\[Delta]*(-1785/16+(13543/96-(287*Pi^2)/256)*\[Nu]-(505*\[Nu]^2)/32))/j^(3/2)+(-5625/128+(1125*\[Nu])/64-(1749*\[Nu]^2)/128+(33*\[Nu]^3)/8+\[Delta]*(5625/128-(1125*\[Nu])/64+(549*\[Nu]^2)/128))/Sqrt[j]+(-693/4+(875/4-(861*Pi^2)/256)*\[Nu]+(-271/2+(123*Pi^2)/64)*\[Nu]^2+(21*\[Nu]^3)/2+\[Delta]*(693/4+(-875/4+(861*Pi^2)/256)*\[Nu]+(21*\[Nu]^2)/2))/j^(5/2))+\[CurlyEpsilon]^5*(-1293/64-(291*\[Nu])/64-(65*\[Nu]^2)/256+(15*\[Nu]^3)/256-(3*\[Nu]^4)/128+\[Nu]^5/32+\[Delta]*(1293/64+(291*\[Nu])/64+(65*\[Nu]^2)/256-(15*\[Nu]^3)/256+(3*\[Nu]^4)/128)+(1155/4+(-2539/8+(123*Pi^2)/64)*\[Nu]+(315*\[Nu]^2)/4-15*\[Nu]^3+\[Delta]*(-1155/4+(2539/8-(123*Pi^2)/64)*\[Nu]-(165*\[Nu]^2)/4))/j^2+(-1215/8+(405*\[Nu])/4-45*\[Nu]^2+9*\[Nu]^3+\[Delta]*(1215/8-(405*\[Nu])/4+(45*\[Nu]^2)/2))/j+(-107625/256+(376279/512-(160827*Pi^2)/16384)*\[Nu]+(-10703/18+(78127*Pi^2)/12288)*\[Nu]^2+(379681/1536-(943*Pi^2)/512)*\[Nu]^3-(3415*\[Nu]^4)/128+\[Delta]*(107625/256+(-376279/512+(160827*Pi^2)/16384)*\[Nu]+(108451/384-(4633*Pi^2)/2048)*\[Nu]^2-(12515*\[Nu]^3)/512))/j^(3/2)+(-32175/16+(248057/64-(1275315*Pi^2)/16384)*\[Nu]+(-779989/288+(671105*Pi^2)/12288)*\[Nu]^2+(77185/96-(1025*Pi^2)/64)*\[Nu]^3-(135*\[Nu]^4)/8+\[Delta]*(32175/16+(-248057/64+(1275315*Pi^2)/16384)*\[Nu]+(94625/96-(5125*Pi^2)/256)*\[Nu]^2-(495*\[Nu]^3)/32))/j^(7/2)+(133485/1024-(52215*\[Nu])/1024+(39315*\[Nu]^2)/1024-(14697*\[Nu]^3)/1024+(525*\[Nu]^4)/128+\[Delta]*(-133485/1024+(52215*\[Nu])/1024-(17835*\[Nu]^2)/1024+(3897*\[Nu]^3)/1024))/Sqrt[j]+(46431/32+(-1018419/320+(514611*Pi^2)/8192)*\[Nu]+(311969/120-(3095*Pi^2)/64)*\[Nu]^2+(-30379/32+(7995*Pi^2)/512)*\[Nu]^3+(651*\[Nu]^4)/16+\[Delta]*(-46431/32+(1018419/320-(514611*Pi^2)/8192)*\[Nu]+(-18285/16+(40221*Pi^2)/2048)*\[Nu]^2+(1197*\[Nu]^3)/32))/j^(5/2))


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6b) of the paper*)


z1$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/j^(3/2))*(-617/60+(617*\[Delta])/60+(255-255*\[Delta]-(340*\[Nu])/3)/j^(3/2)+(1907/10-(1907*\[Delta])/10-(478*\[Nu])/5)/j+(17*\[Nu])/3+(-673/5+(673*\[Delta])/5+(2692*\[Nu])/45)/Sqrt[j]+(-3533/12+(3533*\[Delta])/12+(1291*\[Nu])/9)/j^2+(111/10-(111*\[Delta])/10+(255/2-(255*\[Delta])/2-(170*\[Nu])/3)/j^2-(74*\[Nu])/15+(-549/5+(549*\[Delta])/5+(244*\[Nu])/5)/j)*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6c) of the paper*)


z1$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/j^(3/2))*((-333/10+(333*\[Delta])/10+(1647/5-(1647*\[Delta])/5-(732*\[Nu])/5)/j+(74*\[Nu])/5+(-765/2+(765*\[Delta])/2+170*\[Nu])/j^2)*Log[j]+((432/5-(432*\[Delta])/5-(192*\[Nu])/5)/j+(-432/5+(432*\[Delta])/5+(192*\[Nu])/5)/j^2)*\[Lambda]0[Sqrt[1-j]])


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.5) of the paper*)


z1$full$\[CurlyEpsilon]j = z1$loc$\[CurlyEpsilon]j + z1$log$\[CurlyEpsilon]j + z1$hered$\[CurlyEpsilon]j


(* ::Subsection:: *)
(*In terms of frequencies*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9a) of the paper*)


z1$loc$x\[Iota] = 1+x*(-3/4+(3*\[Delta])/4+\[Nu]/2)+x^2*(15/16+(-3+3*\[Delta])/Sqrt[\[Iota]]+(3/2-(3*\[Delta])/2-\[Nu])/\[Iota]+\[Delta]*(-15/16+\[Nu]/8)+\[Nu]/2+(5*\[Nu]^2)/24)+x^3*(5/32+(9*\[Nu]^2)/32+\[Nu]^3/16+(-15/4+(15*\[Delta])/4+(5*\[Nu])/2)/\[Iota]^2+(37/8+\[Delta]*(-37/8-(5*\[Nu])/2)+(5*\[Nu])/2-5*\[Nu]^2)/\[Iota]^(3/2)+(-15/4+\[Delta]*(15/4-\[Nu]/2)-2*\[Nu]-(5*\[Nu]^2)/6)/\[Iota]+\[Delta]*(-5/32+(5*\[Nu])/16+\[Nu]^2/32)+(15/8+\[Nu]+2*\[Nu]^2+\[Delta]*(-15/8+(3*\[Nu])/2))/Sqrt[\[Iota]])+x^4*(-37/256+(10-10*\[Delta]-(20*\[Nu])/3)/\[Iota]^3-(5*\[Nu])/6+(5*\[Nu]^2)/64+(49*\[Nu]^3)/864+(91*\[Nu]^4)/10368+\[Delta]*(37/256+(45*\[Nu])/128+(5*\[Nu]^2)/128+(7*\[Nu]^3)/1728)+(105/8+7*\[Nu]+(35*\[Nu]^2)/12+\[Delta]*(-105/8+(7*\[Nu])/4))/\[Iota]^2+(-1797/128+(355/16-(123*Pi^2)/128)*\[Nu]+(-1321/32+(123*Pi^2)/64)*\[Nu]^2-(33*\[Nu]^3)/4+\[Delta]*(1797/128+(-355/16+(123*Pi^2)/128)*\[Nu]-(99*\[Nu]^2)/32))/\[Iota]^(5/2)+(-285/64+(-1129/48+(41*Pi^2)/128)*\[Nu]+(3781/144-(41*Pi^2)/96)*\[Nu]^2-(25*\[Nu]^3)/4+\[Delta]*(285/64+(211/12-(41*Pi^2)/128)*\[Nu]-(45*\[Nu]^2)/16))/\[Iota]^(3/2)+(-15/16-(27*\[Nu]^2)/16-(3*\[Nu]^3)/8+\[Delta]*(15/16-(15*\[Nu])/8-(3*\[Nu]^2)/16))/\[Iota]+(315/128+(35*\[Nu])/8+(77*\[Nu]^2)/96+(7*\[Nu]^3)/6+\[Delta]*(-315/128+(35*\[Nu])/16+(21*\[Nu]^2)/32))/Sqrt[\[Iota]])+x^5*(-133/512-(7*\[Nu])/6+(385*\[Nu]^2)/4608-(425*\[Nu]^3)/6912-(1045*\[Nu]^4)/41472-(187*\[Nu]^5)/62208+(-55/2+(55*\[Delta])/2+(55*\[Nu])/3)/\[Iota]^4+(-175/4+\[Delta]*(175/4-(35*\[Nu])/6)-(70*\[Nu])/3-(175*\[Nu]^2)/18)/\[Iota]^3+\[Delta]*(133/512-(35*\[Nu])/768-(35*\[Nu]^2)/512-(25*\[Nu]^3)/1728-(55*\[Nu]^4)/41472)+(135/32+(243*\[Nu]^2)/32+(27*\[Nu]^3)/16+\[Delta]*(-135/32+(135*\[Nu])/16+(27*\[Nu]^2)/32))/\[Iota]^2+(46653/1024+(-662129/2304+(162343*Pi^2)/24576)*\[Nu]+(1532149/2304-(199243*Pi^2)/12288)*\[Nu]^2+(-11167/48+(1025*Pi^2)/128)*\[Nu]^3-(765*\[Nu]^4)/32+\[Delta]*(-46653/1024+(662129/2304-(162343*Pi^2)/24576)*\[Nu]+(-23099/256+(3075*Pi^2)/1024)*\[Nu]^2-(255*\[Nu]^3)/32))/\[Iota]^(7/2)+(17169/1024+(50527/480+(15359*Pi^2)/4096)*\[Nu]+(-998489/11520-(22001*Pi^2)/3072)*\[Nu]^2+(-3065/64+(615*Pi^2)/128)*\[Nu]^3-(55*\[Nu]^4)/4+\[Delta]*(-17169/1024+(-318371/3840-(15359*Pi^2)/4096)*\[Nu]+(-6111/256+(1107*Pi^2)/512)*\[Nu]^2-(165*\[Nu]^3)/32))/\[Iota]^(5/2)+(-9765/1024+(-85201/2304-(10969*Pi^2)/24576)*\[Nu]+(-7591/6912+(18349*Pi^2)/36864)*\[Nu]^2+(15269/864-(205*Pi^2)/576)*\[Nu]^3-(455*\[Nu]^4)/96+\[Delta]*(9765/1024+(26611/2304+(10969*Pi^2)/24576)*\[Nu]+(6757/768-(205*Pi^2)/1024)*\[Nu]^2-(65*\[Nu]^3)/32))/\[Iota]^(3/2)+(187/32+(355*\[Nu])/24+(33*\[Nu]^2)/8-(427*\[Nu]^3)/108-(91*\[Nu]^4)/1296+\[Delta]*(-187/32+(75*\[Nu])/16-(41*\[Nu]^2)/16-(7*\[Nu]^3)/216))/\[Iota]+(1575/1024+(355*\[Nu])/128-(195*\[Nu]^2)/256+(55*\[Nu]^3)/64+(5*\[Nu]^4)/16+\[Delta]*(-1575/1024+(865*\[Nu])/256+(195*\[Nu]^2)/256+(5*\[Nu]^3)/32))/Sqrt[\[Iota]])


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9b) of the paper*)


z1$log$x\[Iota] = (x^5*\[Nu]/((1+Sqrt[\[Iota]])*\[Iota]))*(-17/6+(17*\[Delta])/6+(1567/15-(1567*\[Delta])/15-(9314*\[Nu])/45)/\[Iota]^(3/2)+(161/9-(161*\[Delta])/9-(2986*\[Nu])/45)/\[Iota]+(233*\[Nu])/45+(-2947/90+(2947*\[Delta])/90+(551*\[Nu])/15)/Sqrt[\[Iota]]+(-271/18+(271*\[Delta])/18+(781*\[Nu])/9)/\[Iota]^2+(-1291/18+(1291*\[Delta])/18+(1801*\[Nu])/9)/\[Iota]^(5/2)+(37/15-(37*\[Delta])/15+(85/3-(85*\[Delta])/3-(170*\[Nu])/3)/\[Iota]^(5/2)+(85/3-(85*\[Delta])/3-(170*\[Nu])/3)/\[Iota]^2+(37/15-(37*\[Delta])/15-(74*\[Nu])/45)/Sqrt[\[Iota]]-(74*\[Nu])/45+(-122/5+(122*\[Delta])/5+(488*\[Nu])/15)/\[Iota]^(3/2)+(-122/5+(122*\[Delta])/5+(488*\[Nu])/15)/\[Iota])*(2*EulerGamma+Log[x]-2*Log[(1+Sqrt[\[Iota]])/(8*\[Iota])]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9c) of the paper*)


z1$hered$x\[Iota] = (x^5*\[Nu]/\[Iota]^(3/2))*((-74*\[Nu])/15-(170*\[Nu])/(3*\[Iota]^2)+(244*\[Nu])/(5*\[Iota])+(-37/5+(37*\[Delta])/5+(366/5-(366*\[Delta])/5-(488*\[Nu])/5)/\[Iota]+(74*\[Nu])/15+(-85+85*\[Delta]+170*\[Nu])/\[Iota]^2)*Log[\[Iota]]+((96/5-(96*\[Delta])/5-(128*\[Nu])/5)/\[Iota]+(-96/5+(96*\[Delta])/5+(192*\[Nu])/5)/\[Iota]^2)*\[Lambda]0[Sqrt[1-\[Iota]]]+(32*Sqrt[1-\[Iota]]*\[Nu]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/(5*\[Iota]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.8) of the paper*)


z1$full$x\[Iota] = z1$log$x\[Iota] + z1$loc$x\[Iota] +z1$hered$x\[Iota]


(* ::Section:: *)
(*Fluxes*)


(* ::Subsection:: *)
(*In terms of energy and angular momentum*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (8.1a) of the paper*)


Flux$E$\[CurlyEpsilon]j = (32*c^5*\[CurlyEpsilon]^5*\[Nu]^2/(5*G*j^(3/2)))*(37/96+425/(96*j^2)-61/(16*j)+\[CurlyEpsilon]*(-3139/2688+(13447/256-(5635*\[Nu])/192)/j^3+(28349/1792-(1805*\[Nu])/128)/j+(481*\[Nu])/768+(-3355/64+(32225*\[Nu])/768)/j^2)+\[CurlyEpsilon]^2*(813485/258048+(915/32-(183*\[Nu])/16)/j^(3/2)-(34529*\[Nu])/21504+(8695*\[Nu]^2)/12288+(-185/64+(37*\[Nu])/32)/Sqrt[j]+(-2125/64+(425*\[Nu])/32)/j^(5/2)+(-64129741/165888+(12489631*\[Nu])/18432-(349615*\[Nu]^2)/1536)/j^3+(-2235115/64512+(1984163*\[Nu])/43008-(55375*\[Nu]^2)/2048)/j+(29198255/64512-(258051*\[Nu])/512+(27405*\[Nu]^2)/256)/j^4+(93623875/774144-(759905*\[Nu])/2688+(1766275*\[Nu]^2)/12288)/j^2)+\[CurlyEpsilon]^3*(-79616165/11354112-161249/(192*j^(9/2))+(813485*\[Nu])/229376-(191479*\[Nu]^2)/114688+(22015*\[Nu]^3)/32768+(15388747/23040+(1611419/2304-(17425*Pi^2)/6144)*\[Nu]-(485*\[Nu]^2)/4)/j^(7/2)+(-360071203/2419200+(3556939/16128-(1517*Pi^2)/6144)*\[Nu]-(929*\[Nu]^2)/16)/j^(3/2)+(55995/3584-(10909*\[Nu])/896+(407*\[Nu]^2)/128)/Sqrt[j]+(2658103/23040+(-305149/384+(2501*Pi^2)/1024)*\[Nu]+(21685*\[Nu]^2)/128)/j^(5/2)+(785110553611/92897280+(86065*Pi^2)/288+(-1529662327/442368-(480725*Pi^2)/12288)*\[Nu]+(903539077*\[Nu]^2)/294912-(20177465*\[Nu]^3)/24576)/j^3+(25574348567/2211840+(52745*Pi^2)/192+(-3972009943/387072+(208813*Pi^2)/2048)*\[Nu]+(5787045*\[Nu]^2)/2048-(148225*\[Nu]^3)/512)/j^5+(66618431179/567705600+(99*Pi^2)/64+(-9921055/129024-(4059*Pi^2)/4096)*\[Nu]+(53371021*\[Nu]^2)/688128-(624585*\[Nu]^3)/16384)/j+(-24899642359/15482880-(7895*Pi^2)/144+(6222921445/18579456+(259735*Pi^2)/12288)*\[Nu]-(6079515*\[Nu]^2)/8192+(30490925*\[Nu]^3)/98304)/j^2+(-20625181571/1228800-(8239*Pi^2)/16+(871577351/73728-(255717*Pi^2)/4096)*\[Nu]-(21152019*\[Nu]^2)/4096+(1723365*\[Nu]^3)/2048)/j^4+(-161249/(384*j^5)+125939/(160*j^4)-263113/(576*j^3)+168953/(2016*j^2)-10593/(4480*j))*Log[(64*E^(2*EulerGamma)*j^2*\[CurlyEpsilon])/(1+Sqrt[j])^2]-(116761*j^(3/2)*\[Kappa][Sqrt[1-j]])/3675)+4*j^(3/2)*Pi*\[CurlyEpsilon]^(3/2)*\[CurlyPhi][Sqrt[1-j]]+\[CurlyEpsilon]^(5/2)*((-583*j^(3/2)*Pi*\[Nu]*\[Zeta][Sqrt[1-j]])/24+j^(3/2)*Pi*(-65/2+52/j+(13*\[Nu])/6)*\[CurlyPhi][Sqrt[1-j]]-(8191*j^(3/2)*Pi*\[Psi][Sqrt[1-j]])/672+(j^(5/2)*Pi*(17/2-(7*\[Nu])/2+(-4+4*\[Nu])/j)*Derivative[1][\[CurlyPhi]][Sqrt[1-j]])/Sqrt[1-j]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (8.1b) of the paper*)


Flux$J$\[CurlyEpsilon]j = (32*c^2*m*\[CurlyEpsilon]^(7/2)*\[Nu]^2/(5*j))*(-7/8+15/(8*j)+\[CurlyEpsilon]*(8693/2688+(1795/128-(1175*\[Nu])/96)/j^2-(305*\[Nu])/192+(-95/8+(763*\[Nu])/64)/j)+\[CurlyEpsilon]^2*(-229361/32256+(105/16-(21*\[Nu])/8)/Sqrt[j]+(103349*\[Nu])/21504-(6191*\[Nu]^2)/3072+(-225/16+(45*\[Nu])/8)/j^(3/2)+(-666995/27648+(415765*\[Nu])/3072-(60535*\[Nu]^2)/768)/j^2+(2986955/193536-(126193*\[Nu])/2688+(32109*\[Nu]^2)/1024)/j+(1307683/20736-(77287*\[Nu])/576+(4655*\[Nu]^2)/96)/j^3)+\[CurlyEpsilon]^3*(180026785/11354112-3531/(16*j^(7/2))-(604753*\[Nu])/64512+(1892143*\[Nu]^2)/344064-(52549*\[Nu]^3)/24576+(14825/768+(34575/128-(615*Pi^2)/512)*\[Nu]-(1625*\[Nu]^2)/32)/j^(5/2)+(-71395/1792+(27453*\[Nu])/896-(247*\[Nu]^2)/32)/Sqrt[j]+(5104361/40320+(-4991/24+(287*Pi^2)/512)*\[Nu]+(1557*\[Nu]^2)/32)/j^(3/2)+(1315657259/2211840+(505*Pi^2)/16+(-19790245/73728-(4305*Pi^2)/2048)*\[Nu]+(178339885*\[Nu]^2)/344064-(1007455*\[Nu]^3)/4096)/j^2+(5567205457/2580480+(1155*Pi^2)/16+(-75465881/32256+(74907*Pi^2)/2048)*\[Nu]+(873067*\[Nu]^2)/1024-(36855*\[Nu]^3)/256)/j^4+(-926820527/19353600-(23*Pi^2)/16+(14170117/221184+(615*Pi^2)/1024)*\[Nu]-(22787*\[Nu]^2)/224+(456631*\[Nu]^3)/8192)/j+(-458995577/207360-(4655*Pi^2)/48+(293771975/165888-(1435*Pi^2)/64)*\[Nu]-(1811929*\[Nu]^2)/1536+(261835*\[Nu]^3)/768)/j^3+(-3531/(32*j^4)+14231/(96*j^3)-10807/(224*j^2)+2461/(1120*j))*Log[(64*E^(2*EulerGamma)*j^2*\[CurlyEpsilon])/(1+Sqrt[j])^2]-(116761*j*\[Kappa]$tilde[Sqrt[1-j]])/3675)+4*j*Pi*\[CurlyEpsilon]^(3/2)*\[CurlyPhi]$tilde[Sqrt[1-j]]+\[CurlyEpsilon]^(5/2)*((-583*j*Pi*\[Nu]*\[Zeta]$tilde[Sqrt[1-j]])/24+j*Pi*(-25+40/j+(5*\[Nu])/3)*\[CurlyPhi]$tilde[Sqrt[1-j]]-(8191*j*Pi*\[Psi]$tilde[Sqrt[1-j]])/672+(j^2*Pi*(17/2-(7*\[Nu])/2+(-4+4*\[Nu])/j)*Derivative[1][\[CurlyPhi]$tilde][Sqrt[1-j]])/Sqrt[1-j]))


(* ::Subsection:: *)
(*In terms of frequencies*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (8.2a) of the paper*)


Flux$E$x\[Iota] =(32*c^5*x^5*\[Nu]^2/(5*G*\[Iota]^(3/2)))*(37/96+425/(96*\[Iota]^2)-61/(16*\[Iota])+x*(139/112+(-5297/336-(2725*\[Nu])/384)/\[Iota]+(259*\[Nu])/1152+(-289/3+(3605*\[Nu])/384)/\[Iota]^3+(1865/24+(3775*\[Nu])/384)/\[Iota]^2)+x^2*(744545/258048+(185/48-(37*\[Nu])/24)/Sqrt[\[Iota]]+(19073*\[Nu])/32256+(2849*\[Nu]^2)/27648+(-305/16+(61*\[Nu])/8)/\[Iota]^(3/2)+(-2145781/64512+(-505639/10752+(1517*Pi^2)/8192)*\[Nu]-(105*\[Nu]^2)/16)/\[Iota]+(49183667/387072+(14718145/32256-(32595*Pi^2)/8192)*\[Nu]+(37145*\[Nu]^2)/4608)/\[Iota]^2+(267725837/258048+(1440583/2304-(609875*Pi^2)/24576)*\[Nu]+(24395*\[Nu]^2)/1024)/\[Iota]^4+(-51894953/82944+(-583921/512+(497125*Pi^2)/24576)*\[Nu]+(1625*\[Nu]^2)/48)/\[Iota]^3)+4*Pi*x^(3/2)*\[Iota]^(3/2)*\[CurlyPhi][Sqrt[1-\[Iota]]]+x^3*(2635805/405504-161249/(192*\[Iota]^(9/2))+3727559/(2880*\[Iota]^(7/2))+((891535/3096576-292937682995/(9289728*\[Iota]^(11/2))-273905298995/(9289728*\[Iota]^5)+39949719725/(1032192*\[Iota]^(9/2))+323444591125/(9289728*\[Iota]^4)-198802962083/(13934592*\[Iota]^(7/2))-166284977507/(13934592*\[Iota]^3)+2525941039/(1105920*\[Iota]^(5/2))+13646721673/(7741440*\[Iota]^2)-2982728893/(15482880*\[Iota]^(3/2))-741395903/(5160960*\[Iota])-11724017/(3096576*Sqrt[\[Iota]]))*Sqrt[\[Iota]]*\[Nu])/(1+Sqrt[\[Iota]])+(14069*\[Nu]^2)/55296+(34447*\[Nu]^3)/995328+(-928043/5760-(2501*Pi^2*\[Nu])/1536-(5605*\[Nu]^2)/192)/\[Iota]^(5/2)+(51335/2688-(481*\[Nu]^2)/192)/Sqrt[\[Iota]]+(-3913177/37800+(1517*Pi^2*\[Nu])/4608+(1153*\[Nu]^2)/32)/\[Iota]^(3/2)+(-260378549/141926400+(99*Pi^2)/64-(5912035*Pi^2*\[Nu])/11010048+(-1988257/48384+(4551*Pi^2)/32768)*\[Nu]^2-(1454095*\[Nu]^3)/331776)/\[Iota]+(-2088085837/1290240-(7895*Pi^2)/144+(4733999*Pi^2*\[Nu])/344064+(22920665/32256-(133045*Pi^2)/16384)*\[Nu]^2+(9515*\[Nu]^3)/2048)/\[Iota]^2+(5979644669/645120+(86065*Pi^2)/288+(249879115*Pi^2*\[Nu])/16515072+(-16437529/7168+(283925*Pi^2)/4608)*\[Nu]^2+(812735*\[Nu]^3)/18432)/\[Iota]^3+(9189902317/7741440+(52745*Pi^2)/192+(11338744391*Pi^2*\[Nu])/14155776+(101283605/27648-(32151175*Pi^2)/294912)*\[Nu]^2+(833875*\[Nu]^3)/12288)/\[Iota]^5+(-898081441/64800-(8239*Pi^2)/16-(285258511*Pi^2*\[Nu])/589824+(-11760667/18432-(2622565*Pi^2)/49152)*\[Nu]^2+(498325*\[Nu]^3)/4096)/\[Iota]^4+(-1770125/(576*\[Iota]^4)+181475/(48*\[Iota]^3)-133645/(96*\[Iota]^2)+2257/(16*\[Iota])-1369/320)*\[Nu]*Log[\[Iota]]/\[Iota]+((125939/160-(181475*\[Nu])/144)/\[Iota]^3+(168953/2016-(2257*\[Nu])/48)/\[Iota]+(-10593/4480+(1369*\[Nu])/960)+(-263113/576+(133645*\[Nu])/288)/\[Iota]^2+(-161249/384+(1770125*\[Nu])/1728)/\[Iota]^4)*Log[(64*E^(2*EulerGamma)*x*\[Iota]^2)/(1+Sqrt[\[Iota]])^2]/\[Iota]-(116761*\[Iota]^(3/2)*\[Kappa][Sqrt[1-\[Iota]]])/3675+((37/2-4165/(6*\[Iota]^3)+5537/(6*\[Iota]^2)-3309/(10*\[Iota]))*\[Nu]*\[Lambda]0[Sqrt[1-\[Iota]]])/\[Iota]^2+((-37/10-595/(6*\[Iota]^2)+61/\[Iota])*Sqrt[1-\[Iota]]*\[Nu]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/\[Iota]^2)+x^(5/2)*Pi*\[Iota]^(3/2)*((-583*\[Nu]*\[Zeta][Sqrt[1-\[Iota]]])/24-(8191*\[Psi][Sqrt[1-\[Iota]]])/672+(\[Iota]*(17/2-(13*\[Nu])/3+(-35/2+9*\[Nu])/\[Iota])*Derivative[1][\[CurlyPhi]][Sqrt[1-\[Iota]]])/Sqrt[1-\[Iota]]))


(* ::Text:: *)
(*The following expression corresponds to Eq. (8.2b) of the paper*)


Flux$J$x\[Iota] = (32*c^2*m*x^(7/2)*\[Nu]^2/(5*\[Iota]))*(-7/8+15/(8*\[Iota])+x*(-1597/2688+(-3125/128-(275*\[Nu])/96)/\[Iota]^2-(31*\[Nu])/32+(535/64+(61*\[Nu])/8)/\[Iota])+x^2*(5857/4608-(31085*\[Nu])/16128-(29*\[Nu]^2)/36+(-35/8+(7*\[Nu])/4)/Sqrt[\[Iota]]+(666785/13824+(-71445/256+(2665*Pi^2)/1024)*\[Nu]-(295*\[Nu]^2)/24)/\[Iota]^2+(5185091/41472+(648227/2304-(3075*Pi^2)/512)*\[Nu]-(215*\[Nu]^2)/192)/\[Iota]^3+(-2004251/96768+(281177/5376-(287*Pi^2)/1024)*\[Nu]+(2723*\[Nu]^2)/192)/\[Iota])+4*Pi*x^(3/2)*\[Iota]*\[CurlyPhi]$tilde[Sqrt[1-\[Iota]]]+x^3*(9265825/1892352-3531/(16*\[Iota]^(7/2))+2675/(12*\[Iota]^(5/2))+((-3695/1536-2254129915/(290304*\[Iota]^(9/2))-2110187515/(290304*\[Iota]^4)+25969945/(4608*\[Iota]^(7/2))+22508185/(4608*\[Iota]^3)-403169593/(362880*\[Iota]^(5/2))-276365293/(362880*\[Iota]^2)+249822191/(1451520*\[Iota]^(3/2))+17220089/(207360*\[Iota])-104473/(10752*Sqrt[\[Iota]]))*Sqrt[\[Iota]]*\[Nu])/(1+Sqrt[\[Iota]])-(106187*\[Nu]^2)/48384-(695*\[Nu]^3)/1296+(4121/2520-(287*Pi^2*\[Nu])/768-(279*\[Nu]^2)/16)/\[Iota]^(3/2)+(-545/84+(83*\[Nu]^2)/16)/Sqrt[\[Iota]]+(751942171/552960+(505*Pi^2)/16-(655267*Pi^2*\[Nu])/114688+(-25632965/32256+(35793*Pi^2)/4096)*\[Nu]^2-(13585*\[Nu]^3)/576)/\[Iota]^2+(-560628743/138240-(4655*Pi^2)/48-(19331455*Pi^2*\[Nu])/589824+(3126071/2304-(415945*Pi^2)/12288)*\[Nu]^2-(425*\[Nu]^3)/32)/\[Iota]^3+(50018979133/23224320+(1155*Pi^2)/16+(14860511*Pi^2*\[Nu])/98304+(485659/4608+(15375*Pi^2)/4096)*\[Nu]^2+(85*\[Nu]^3)/48)/\[Iota]^4+(-702474313/4838400-(23*Pi^2)/16+(861053*Pi^2*\[Nu])/1376256+(102461/1152-(4387*Pi^2)/12288)*\[Nu]^2+(9763*\[Nu]^3)/576)/\[Iota]+(-2975/(4*\[Iota]^3)+15145/(24*\[Iota]^2)-269/(2*\[Iota])+259/40)*\[Nu]*Log[\[Iota]]/\[Iota]+((14231/96-(15145*\[Nu])/72)/\[Iota]^2+2461/1120-(259*\[Nu])/120+(-10807/224+(269*\[Nu])/6)/\[Iota]+(-3531/32+(2975*\[Nu])/12)/\[Iota]^3)*Log[(64*E^(2*EulerGamma)*x*\[Iota]^2)/(1+Sqrt[\[Iota]])^2]/\[Iota]-(116761*\[Iota]*\[Kappa]$tilde[Sqrt[1-\[Iota]]])/3675+((-28-168/\[Iota]^2+796/(5*\[Iota]))*\[Nu]*\[Lambda]0[Sqrt[1-\[Iota]]])/\[Iota]^2+((28/5-24/\[Iota])*Sqrt[1-\[Iota]]*\[Nu]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/\[Iota]^2)+x^(5/2)*\[Iota]*Pi*((-583*\[Nu]*\[Zeta]$tilde[Sqrt[1-\[Iota]]])/24-(8191*\[Psi]$tilde[Sqrt[1-\[Iota]]])/672+(\[Iota]*(17/2-(13*\[Nu])/3+(-35/2+9*\[Nu])/\[Iota])*Derivative[1][\[CurlyPhi]$tilde][Sqrt[1-\[Iota]]])/Sqrt[1-\[Iota]]))


(* ::Section:: *)
(*Circular links*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.2) of the paper*)


j$circ$\[CurlyEpsilon] = 1+\[CurlyEpsilon]*(9/4+\[Nu]/4)+\[CurlyEpsilon]^2*(81/16-2*\[Nu]+\[Nu]^2/16)+\[CurlyEpsilon]^3*(945/64+(-7699/192+(41*Pi^2)/32)*\[Nu]+\[Nu]^2/2+\[Nu]^3/64)+\[CurlyEpsilon]^4*(14337/256+(229/4-(123*Pi^2)/64)*\[Nu]^2+\[Nu]^4/256+\[Nu]*(-218431/1920-(128*EulerGamma)/5+(677*Pi^2)/512-(64*Log[16*\[CurlyEpsilon]])/5))


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4a) of the paper*)


\[Iota]$circ$x = 1+x*(-9/2+(7*\[Nu])/3)+x^2*(-9/4+(397/12-(41*Pi^2)/32)*\[Nu]+(28*\[Nu]^2)/9)+x^3*(-27/4+(445/12-(41*Pi^2)/32)*\[Nu]^2+(245*\[Nu]^3)/81+\[Nu]*(-210059/1080+(2512*EulerGamma)/45+(58265*Pi^2)/9216+(592*Log[2])/45+(486*Log[3])/5+(1256*Log[x])/45))


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4b) of the paper*)


K$circ$x = 1+3*x+x^2*(27/2-7*\[Nu])+x^3*(135/2+(-649/4+(123*Pi^2)/32)*\[Nu]+7*\[Nu]^2)+x^4*(2835/8+(5861/12-(451*Pi^2)/32)*\[Nu]^2-(98*\[Nu]^3)/27+\[Nu]*(-275941/360-(2512*EulerGamma)/15+(48007*Pi^2)/3072-(592*Log[2])/15-(1458*Log[3])/5-(1256*Log[x])/15))


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.5a) of the paper*)


z$circ$\[CurlyEpsilon] = 1+\[CurlyEpsilon]*(-3/4+(3*\[Delta])/4+\[Nu]/2)+\[CurlyEpsilon]^2*(-9/8+\[Delta]*(9/8+(3*\[Nu])/16)-(3*\[Nu])/16+\[Nu]^2/4)+\[CurlyEpsilon]^3*(-81/16+(5*\[Nu])/2-(67*\[Nu]^2)/32+\[Nu]^3/8+\[Delta]*(81/16-(5*\[Nu])/2+(3*\[Nu]^2)/32))+\[CurlyEpsilon]^4*(-891/32+(13723/192-(287*Pi^2)/128)*\[Nu]+(-15179/384+(41*Pi^2)/32)*\[Nu]^2+(29*\[Nu]^3)/64+\[Nu]^4/16+\[Delta]*(891/32+(-13723/192+(287*Pi^2)/128)*\[Nu]+(89*\[Nu]^2)/128+(3*\[Nu]^3)/64))+\[CurlyEpsilon]^5*(-10935/64+(76189/768-(205*Pi^2)/64)*\[Nu]^3-(19*\[Nu]^4)/128+\[Nu]^5/32+\[Delta]*(10935/64+(34561/256-(1107*Pi^2)/256)*\[Nu]^2-(31*\[Nu]^3)/256+(3*\[Nu]^4)/128+\[Nu]*(-118349/320-(288*EulerGamma)/5+(11997*Pi^2)/2048-(144*Log[16*\[CurlyEpsilon]])/5))+\[Nu]^2*(-965807/3840-(128*EulerGamma)/5+(2891*Pi^2)/512-(64*Log[16*\[CurlyEpsilon]])/5)+\[Nu]*(118349/320+(288*EulerGamma)/5-(11997*Pi^2)/2048+(144*Log[16*\[CurlyEpsilon]])/5))


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.5b) of the paper*)


z$circ$x = 1+x*(-3/4+(3*\[Delta])/4+\[Nu]/2)+x^2*(-9/16+\[Delta]*(9/16+\[Nu]/8)-\[Nu]/2+(5*\[Nu]^2)/24)+x^3*(-27/32-\[Nu]/2-(39*\[Nu]^2)/32+\[Nu]^3/16+\[Delta]*(27/32-(19*\[Nu])/16+\[Nu]^2/32))+x^4*(-405/256+(38/3-(41*Pi^2)/64)*\[Nu]+(-3863/576+(41*Pi^2)/192)*\[Nu]^2+(973*\[Nu]^3)/864+(91*\[Nu]^4)/10368+\[Delta]*(405/256+(-6889/384+(41*Pi^2)/64)*\[Nu]+(93*\[Nu]^2)/128+(7*\[Nu]^3)/1728))+x^5*(-1701/512+(356551/6912-(2255*Pi^2)/1152)*\[Nu]^3-(5621*\[Nu]^4)/41472-(187*\[Nu]^5)/62208+\[Delta]*(1701/512+(71207/1536-(451*Pi^2)/256)*\[Nu]^2-(43*\[Nu]^3)/576-(55*\[Nu]^4)/41472+\[Nu]*(24689/3840-(64*EulerGamma)/5-(1291*Pi^2)/1024-(32*Log[16*x])/5))+\[Nu]^2*(-1019179/23040+(64*EulerGamma)/15+(6703*Pi^2)/3072+(32*Log[16*x])/15)+\[Nu]*(-329/15+(64*EulerGamma)/5+(1291*Pi^2)/1024+(32*Log[16*x])/5))

